The average number of rational points on genus two curves is bounded

We prove that, when genus two curves $C/\mathbb{Q}$ with a marked Weierstass point are ordered by height, the average number of rational points $\#|C(\mathbb{Q})|$ is bounded. The argument follows the same ideas as the sphere-packing proof of boundedness of the average number of integral points on (quasiminimal Weierstrass models of) elliptic curves. That is, we bound the number of small-height points by hand, the number of medium-height points by establishing an explicit Mumford gap principle and using the theorem of Kabatiansky-Levenshtein on spherical codes (this technique goes back to work of Silverman, Helfgott, and Helfgott-Venkatesh), and the number of large-height points by using Bombieri-Vojta's proof of Faltings' theorem. Explicitly, in dealing with non-small-height points we prove that the number of rational points $(x,y)$ on $C_f: y^2 = f(x)$ satisfying $h(x) > 8 h(f)$ is $\ll 1.872^{\mathrm{rank}(\mathrm{Jac}(C)(\mathbb{Q}))}$, which has finite average by the theorem of Bhargava-Gross on the average size of $2$-Selmer groups of Jacobians over this family. We note that our arguments in the small-height and large-height cases extend to general genera $g\geq 2$, though for medium points we need to use Stoll's bounds on the non-Archimedean local height differences in genus $2$. For example, we prove that the number of rational points $P\in C(\mathbb{Q})$ with $h(P)\gg_g h(C)$ on $C/\mathbb{Q}$ smooth projective and of genus $g\geq 2$ is $\ll 1.872^{\mathrm{rank}(\mathrm{Jac}(C)(\mathbb{Q}))}$, and that in fact the base of the exponent can be reduced to $1.311$ once $g\gg 1$, though this is surely known to experts (the difference is the use of the Kabatiansky-Levenshtein bound in lieu of more elementary techniques).

==> the_average_number_of_rational_points_on_genus_two_curves_is_bounded.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    369385,       9240]
NotebookOptionsPosition[    366799,       9161]
NotebookOutlinePosition[    367138,       9176]
CellTagsIndexPosition[    367095,       9173]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"LA", ":", " ", 
     RowBox[{
     "The", " ", "following", " ", "is", " ", "basically", " ", "entirely", 
      " ", "reproduced", " ", "from", " ", 
      RowBox[{"Flynn", "'"}], "s", " ", "website", " ", 
      RowBox[{"(", 
       RowBox[{
       "cited", " ", "in", " ", "the", " ", "attached", " ", "paper"}], 
       ")"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "with", " ", "one", " ", "or", " ", "two", " ", "formulas", " ", "from", 
      " ", 
      RowBox[{"e", ".", "g", ".", " ", 
       RowBox[{"Yoshitomi", "'"}]}], "s", " ", "paper", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "cited", " ", "in", " ", "the", " ", "attached", " ", "paper"}], 
        ")"}], ".", " ", "Even"}], " ", "the", " ", "comment", " ", "below", 
      " ", "is", " ", 
      RowBox[{"Flynn", "'"}], 
      RowBox[{"s", " ", "--"}]}], "-", " ", 
     RowBox[{
      RowBox[{"I", "'"}], "ve", " ", "reproduced", " ", "it", " ", "from", 
      " ", "his", " ", "site", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "all", " ", "the", " ", "massive", " ", "formulas", " ", "are", " ", 
         "just", " ", "my", " ", "trivial", " ", "Mathematicaiziation", " ", 
         "of", " ", "his", " ", "expressions"}], ")"}], ".", " ", "I"}], " ", 
      "intend", " ", "this", " ", "Mathematica", " ", "file", " ", "to"}]}], 
    ",", " ", "first", ",", " ", 
    RowBox[{
    "show", " ", "my", " ", "computational", " ", "checks", " ", "of", " ", 
     "the", " ", "work", " ", "in", " ", "the", " ", "paper"}], ",", " ", 
    "and", ",", " ", "second", ",", " ", 
    RowBox[{
    "allow", " ", "people", " ", "to", " ", "play", " ", "around", " ", 
     "with", " ", "the", " ", "expressions", " ", "described", " ", "in", " ",
      "the", " ", "paper"}], ",", " ", 
    RowBox[{
    "since", " ", "this", " ", "is", " ", "how", " ", "I", " ", "came", " ", 
     "to", " ", "understand", " ", "the", " ", "material", " ", 
     RowBox[{"anyway", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "##", "##", "##", "##", "##", "##", "##", "##", "##", "##", "##", "##", 
     "##", "##", "##", "##", "##", "##", "##", "##", "##", "##", "##", "##", 
     "##", "##", "##", "##", "##", "##", "##", "##", "##", "##", "##", "##", 
     "#", "\n", "#", " ", "BILINEAR", " ", "FORMS", " ", "ON", " ", "THE", 
     " ", "JACOBIAN", " ", "GIVING", " ", "THE", " ", "KUMMER", " ", 
     "SURFACE", " ", "OF", " ", "THE", " ", 
     RowBox[{"SUM", ".", "#"}], "\n", 
     RowBox[{
     "#", " ", "The", " ", "following", " ", "is", " ", "suitable", " ", 
      "for", " ", "input", " ", "to", " ", "MAPLE"}]}], ",", 
    RowBox[{
     RowBox[{
     "but", " ", "only", " ", "uses", " ", "facilities", "\n", "#", " ", 
      "which", " ", "are", " ", "common", " ", "to", " ", "all", " ", 
      "symbolic", " ", "algebra", " ", 
      RowBox[{"packages", ".", "A"}], " ", "few", " ", "global", " ", 
      "exchanges", "\n", "#", " ", "on", " ", "a", " ", "few", " ", "symbols",
       " ", "such", " ", "as", " ", "#", " ", 
      RowBox[{"and", ":", 
       RowBox[{
       "should", " ", "be", " ", "sufficient", " ", "to", " ", "make", "\n", 
        "#", " ", "the", " ", "file", " ", "suitable", " ", "for", " ", 
        "input", " ", "to", " ", "any", " ", "other", " ", "such", " ", 
        RowBox[{"package", ".", "Comment"}], " ", "lines", "\n", "#", " ", 
        "in", " ", "MAPLE", " ", "begin", " ", "with", " ", "the", " ", "#", 
        " ", 
        RowBox[{"symbol", ".", "Expressions"}], " ", "for", " ", "input", " ",
         "are", " ", "terminated", " ", "by", "\n", "#", " ", "the"}], ":", 
       RowBox[{"symbol", " ", 
        RowBox[{"(", 
         RowBox[{
         "when", " ", "we", " ", "do", " ", "not", " ", "wish", " ", "the", 
          " ", "result", " ", "to", " ", "be", " ", "displayed"}], ")"}], " ",
         "and", " ", "by", "\n", 
        RowBox[{"#", " ", "the"}]}]}]}], ";", 
     RowBox[{
      RowBox[{
       RowBox[{"symbol", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "when", " ", "we", " ", "do", " ", "wish", " ", "the", " ", 
           "result", " ", "to", " ", "be", " ", "displayed"}], ")"}], ".", 
         "#"}], "\n", 
        RowBox[{
        "#", " ", "This", " ", "file", " ", "is", " ", "available", " ", 
         RowBox[{"at", ":", 
          RowBox[{"#", " ", "http"}], ":"}]}]}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"www", ".", "maths", ".", "ox", ".", "ac", ".", "uk"}], 
            "/", 
            RowBox[{"~", "flynn"}]}], "/", "genus2"}], "/", 
          RowBox[{"jacobian", ".", "variety"}]}], "/", 
         RowBox[{"bilinear", ".", "forms"}]}], "\n", "#", "\n", "#", " ", 
        "Let", " ", "C", " ", "be", " ", "the", " ", 
        RowBox[{"curve", ":", 
         RowBox[{"#", " ", "C"}], ":", 
         RowBox[{"Y", "^", "2"}]}]}]}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"f6", "*", 
         RowBox[{"X", "^", "6"}]}], "+", 
        RowBox[{"f5", "*", 
         RowBox[{"X", "^", "5"}]}], "+", 
        RowBox[{"f4", "*", 
         RowBox[{"X", "^", "4"}]}], "+", 
        RowBox[{"f3", "*", 
         RowBox[{"X", "^", "3"}]}], "+", 
        RowBox[{"f2", "*", 
         RowBox[{"X", "^", "2"}]}], "+", 
        RowBox[{"f1", "*", "X"}], "+", 
        RowBox[{
         RowBox[{"f0", ".", "#"}], "\n", "#", " ", "For", " ", "any", " ", 
         "divisor", " ", "represented", " ", "by", "\n", 
         RowBox[{"#", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x", ",", "y"}], ")"}], ",", 
            RowBox[{"(", 
             RowBox[{"u", ",", "v"}], ")"}]}], "}"}]}]}]}], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", ",", "y"}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{"u", ",", "v"}], ")"}], "-", "infty", "+", 
        RowBox[{"-", "infty"}], "-", 
        RowBox[{"#", " ", "let", " ", 
         RowBox[{"(", 
          RowBox[{
          "a0", ",", "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", 
           "a6", ",", "a7", ",", "a8", ",", "a9", ",", "a10", ",", "a11", ",",
            "a12", ",", "a13", ",", "a14", ",", "a15"}], ")"}], " ", "be", 
         " ", "the", "\n", 
         RowBox[{
          RowBox[{
          "#", " ", "embedding", " ", "of", " ", "the", " ", "Jacobian", " ", 
           "given", " ", 
           RowBox[{"by", ":", 
            RowBox[{"#", " ", "a15"}]}]}], ":=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "-", "u"}], ")"}], "^", "2"}]}]}]}]}]}], ";", 
     RowBox[{"a14", ":=", "1"}], ";", 
     RowBox[{"a13", ":=", 
      RowBox[{"x", "+", "u"}]}], ";", 
     RowBox[{"a12", ":=", 
      RowBox[{"x", "*", "u"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"#", " ", "a11"}], ":=", 
      RowBox[{"x", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{"x", "+", "u"}], ")"}]}]}], ";", 
     RowBox[{"a10", ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "*", "u"}], ")"}], "^", "2"}]}], ";", 
     RowBox[{"a9", ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y", "-", "v"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"x", "-", "u"}], ")"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"#", " ", "a8"}], ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "*", "y"}], "-", 
         RowBox[{"x", "*", "v"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"x", "-", "u"}], ")"}]}]}], ";", 
     RowBox[{"a7", ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"u", "^", "2"}], "*", "y"}], "-", 
         RowBox[{
          RowBox[{"x", "^", "2"}], "*", "v"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"x", "-", "u"}], ")"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"#", " ", "a6"}], ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"u", "^", "3"}], "*", "y"}], "-", 
         RowBox[{
          RowBox[{"x", "^", "3"}], "*", "v"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"x", "-", "u"}], ")"}]}]}], ";", 
     RowBox[{"a5", ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"f0xu", "-", 
         RowBox[{"2", "*", "y", "*", "v"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "u"}], ")"}], "^", "2"}], ")"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"#", " ", "a4"}], ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"f1xu", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", "u"}], ")"}], "*", "y", "*", "v"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "u"}], ")"}], "^", "2"}], ")"}]}]}], ";", 
     RowBox[{"a3", ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "*", "u"}], ")"}], "*", "a5"}]}], ";", "\n", 
     RowBox[{"#", " ", "##", " ", "where", " ", "f0xu"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"f1xu", " ", "are", "\n", 
       RowBox[{"#", " ", "f0xu"}]}], ":=", 
      RowBox[{
       RowBox[{"2", "*", "f0"}], "+", 
       RowBox[{"f1", "*", 
        RowBox[{"(", 
         RowBox[{"x", "+", "u"}], ")"}]}], "+", 
       RowBox[{"2", "*", "f2", "*", 
        RowBox[{"(", 
         RowBox[{"x", "*", "u"}], ")"}]}], "+", 
       RowBox[{"f3", "*", 
        RowBox[{"(", 
         RowBox[{"x", "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"x", "*", "u"}], ")"}], "\n", 
        RowBox[{"#", "+", 
         RowBox[{"2", "*", "f4", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "*", "u"}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"f5", "*", 
          RowBox[{"(", 
           RowBox[{"x", "+", "u"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "*", "u"}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f6", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "*", "u"}], ")"}], "^", "3"}]}]}]}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"#", " ", "f1xu"}], ":=", 
      RowBox[{
       RowBox[{"f0", "*", 
        RowBox[{"(", 
         RowBox[{"x", "+", "u"}], ")"}]}], "+", 
       RowBox[{"2", "*", "f1", "*", 
        RowBox[{"(", 
         RowBox[{"x", "*", "u"}], ")"}]}], "+", 
       RowBox[{"f2", "*", 
        RowBox[{"(", 
         RowBox[{"x", "+", "u"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"x", "*", "u"}], ")"}]}], "+", 
       RowBox[{"2", "*", "f3", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "*", "u"}], ")"}], "^", "2"}], "\n", "#"}], "+", 
       RowBox[{"f4", "*", 
        RowBox[{"(", 
         RowBox[{"x", "+", "u"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "*", "u"}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"2", "*", "f5", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "*", "u"}], ")"}], "^", "3"}]}], "+", 
       RowBox[{"f6", "*", 
        RowBox[{"(", 
         RowBox[{"x", "+", "u"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "*", "u"}], ")"}], "^", "3"}]}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"#", " ", "a2"}], ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gxu", "*", "y"}], "-", 
         RowBox[{"gux", "*", "v"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "u"}], ")"}], "^", "3"}], ")"}]}]}], ";", 
     RowBox[{"a1", ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"hxu", "*", "y"}], "-", 
         RowBox[{"hux", "*", "v"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "u"}], ")"}], "^", "3"}], ")"}]}]}], ";", "\n", 
     RowBox[{"#", " ", "where", " ", "gxu"}]}], ",", "gux", ",", "hxu", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"hux", " ", "are", "\n", 
       RowBox[{"#", " ", "gxu"}]}], ":=", 
      RowBox[{
       RowBox[{"f0", "*", "4"}], "+", 
       RowBox[{"f1", "*", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"3", "*", "u"}]}], ")"}]}], "+", 
       RowBox[{"f2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "x", "*", "u"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"u", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"f3", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "*", "x", "*", 
           RowBox[{"u", "^", "2"}]}], "+", 
          RowBox[{"u", "^", "3"}]}], ")"}], "\n", "#"}], "+", 
       RowBox[{"f4", "*", 
        RowBox[{"(", 
         RowBox[{"4", "*", "x", "*", 
          RowBox[{"u", "^", "3"}]}], ")"}]}], "+", 
       RowBox[{"f5", "*", "x", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "*", 
           RowBox[{"u", "^", "3"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"u", "^", "4"}]}]}], ")"}]}], "+", 
       RowBox[{"f6", "*", "2", "*", "x", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "*", 
           RowBox[{"u", "^", "4"}]}], "+", 
          RowBox[{"u", "^", "5"}]}], ")"}]}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"#", " ", "gux"}], ":=", 
      RowBox[{
       RowBox[{"f0", "*", "4"}], "+", 
       RowBox[{"f1", "*", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"3", "*", "x"}]}], ")"}]}], "+", 
       RowBox[{"f2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "u", "*", "x"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"f3", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "*", "u", "*", 
           RowBox[{"x", "^", "2"}]}], "+", 
          RowBox[{"x", "^", "3"}]}], ")"}], "\n", "#"}], "+", 
       RowBox[{"f4", "*", 
        RowBox[{"(", 
         RowBox[{"4", "*", "u", "*", 
          RowBox[{"x", "^", "3"}]}], ")"}]}], "+", 
       RowBox[{"f5", "*", "u", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", "*", 
           RowBox[{"x", "^", "3"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x", "^", "4"}]}]}], ")"}]}], "+", 
       RowBox[{"f6", "*", "2", "*", "u", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", "*", 
           RowBox[{"x", "^", "4"}]}], "+", 
          RowBox[{"x", "^", "5"}]}], ")"}]}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"#", " ", "hxu"}], ":=", 
      RowBox[{
       RowBox[{"f0", "*", "2", "*", 
        RowBox[{"(", 
         RowBox[{"x", "+", "u"}], ")"}]}], "+", 
       RowBox[{"f1", "*", "u", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "*", "x"}], "+", "u"}], ")"}]}], "+", 
       RowBox[{"f2", "*", "4", "*", "x", "*", 
        RowBox[{"u", "^", "2"}]}], "+", 
       RowBox[{"f3", "*", "x", "*", 
        RowBox[{"u", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"3", "*", "u"}]}], ")"}], "\n", 
        RowBox[{"#", "+", 
         RowBox[{"f4", "*", "2", "*", "x", "*", 
          RowBox[{"u", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"x", "+", "u"}], ")"}]}], "+", 
         RowBox[{"f5", "*", "x", "*", 
          RowBox[{"u", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", "x"}], "+", "u"}], ")"}]}], "+", 
         RowBox[{"f6", "*", "4", "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"u", "^", "5"}]}]}]}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"#", " ", "hux"}], ":=", 
      RowBox[{
       RowBox[{"f0", "*", "2", "*", 
        RowBox[{"(", 
         RowBox[{"u", "+", "x"}], ")"}]}], "+", 
       RowBox[{"f1", "*", "x", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "*", "u"}], "+", "x"}], ")"}]}], "+", 
       RowBox[{"f2", "*", "4", "*", "u", "*", 
        RowBox[{"x", "^", "2"}]}], "+", 
       RowBox[{"f3", "*", "u", "*", 
        RowBox[{"x", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"3", "*", "x"}]}], ")"}], "\n", 
        RowBox[{"#", "+", 
         RowBox[{"f4", "*", "2", "*", "u", "*", 
          RowBox[{"x", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"u", "+", "x"}], ")"}]}], "+", 
         RowBox[{"f5", "*", "u", "*", 
          RowBox[{"x", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", "u"}], "+", "x"}], ")"}]}], "+", 
         RowBox[{"f6", "*", "4", "*", 
          RowBox[{"u", "^", "2"}], "*", 
          RowBox[{"x", "^", "5"}]}]}]}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"#", " ", "a0"}], ":=", 
      RowBox[{"a5", "^", "2"}]}], ";", "\n", 
     RowBox[{"#", "\n", "#", " ", "Let", " ", 
      RowBox[{"(", 
       RowBox[{"a0", ",", "..", ",", "a15"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b0", ",", "..", ",", "b15"}], ")"}], " ", "be", " ", "two", 
     " ", "points", " ", "on", "\n", 
     RowBox[{
     "#", " ", "the", " ", "Jacobian", " ", "with", " ", "respect", " ", "to",
       " ", "the", " ", "above", " ", 
      RowBox[{"embedding", ".", "#"}], " ", "For", " ", "any", " ", "point", 
      " ", "c", " ", "on", " ", "the", " ", "Jacobian"}]}], ",", 
    RowBox[{"we", " ", "let", " ", "k_", "1", 
     RowBox[{"(", "c", ")"}]}], ",", 
    RowBox[{"k_", "2", 
     RowBox[{"(", "c", ")"}]}], ",", 
    RowBox[{"k_", "3", 
     RowBox[{"(", "c", ")"}]}], ",", 
    RowBox[{
     RowBox[{"k_", "4", 
      RowBox[{"(", "c", ")"}], "\n", "#", " ", "represent", " ", "the", " ", 
      "image", " ", "of", " ", "c", " ", "on", " ", "the", " ", "Kummer", " ",
       "surface", " ", "as", " ", "given", " ", "in", "\n", 
      RowBox[{"#", " ", "projective", " ", "3"}]}], "-", 
     RowBox[{"space", " ", 
      RowBox[{"by", ":", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c14", ",", "c13", ",", "c12", ",", "c5"}], ")"}], ".", 
         "#"}], "\n", 
        RowBox[{"#", " ", "Then"}]}]}]}]}], ",", 
    RowBox[{"the", " ", "following", " ", "bilinear", " ", 
     RowBox[{"forms", ":", 
      RowBox[{"myphi_", 
       RowBox[{"{", "ij", "}"}], 
       RowBox[{"(", 
        RowBox[{"a", ",", "b"}], ")"}], " ", "projectively", "\n", "#", " ", 
       "give"}], ":", 
      RowBox[{"k_i", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "*", "k_j", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], ".", "#"}], "\n", "#", " ", "The", 
       " ", "terms", " ", "in", " ", "myphi_", 
       RowBox[{"{", "ij", "}"}], " ", "are", " ", "arranged", " ", "in", " ", 
       "blocks", " ", "of", "\n", 
       RowBox[{
       "#", " ", "increasing", " ", "degree", " ", "in", " ", "f0"}]}]}]}], 
    ",", "..", ",", 
    RowBox[{
     RowBox[{"f6", ".", "#"}], "\n", "##", "##", "##", "##", "##", "##", "##",
      "##", "##", "##", "##", "##", "##", "##", "##", "##", "##", "##", "##", 
     "##", "##", "##", "##", "##", "##", "##", "##", "##", "##", "##", "##", 
     "##", "##", "##", "##", "##", "#"}]}], "\n", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f6", ":=", "0"}], ";", " ", 
    RowBox[{"f5", ":=", "1"}], ";", " ", 
    RowBox[{"f4", ":=", "0"}], ";", " ", 
    RowBox[{"f3", ":=", "C2"}], ";", " ", 
    RowBox[{"f2", ":=", "C3"}], ";", " ", 
    RowBox[{"f1", ":=", "C4"}], ";", " ", 
    RowBox[{"f0", ":=", "C5"}], ";", " ", 
    RowBox[{"C0", ":=", "1"}], ";", " ", 
    RowBox[{"C1", ":=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi11", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"a0", "*", "b14"}], "-", 
      RowBox[{"2", "*", "a5", "*", "b5"}], "+", 
      RowBox[{"a14", "*", "b0"}], "+", 
      RowBox[{"4", "*", "f5", "*", "a12", "*", "b4"}], "+", 
      RowBox[{"8", "*", "f6", "*", "a11", "*", "b4"}], "-", 
      RowBox[{"4", "*", "f6", "*", "a5", "*", "b10"}], "-", 
      RowBox[{"2", "*", "f5", "*", "a3", "*", "b13"}], "+", 
      RowBox[{"4", "*", "f5", "*", "a4", "*", "b12"}], "-", 
      RowBox[{"2", "*", "f5", "*", "a13", "*", "b3"}], "-", 
      RowBox[{"12", "*", "f6", "*", "a3", "*", "b12"}], "-", 
      RowBox[{"4", "*", "f6", "*", "a3", "*", "b15"}], "+", 
      RowBox[{"8", "*", "f6", "*", "a4", "*", "b11"}], "-", 
      RowBox[{"4", "*", "f6", "*", "a10", "*", "b5"}], "-", 
      RowBox[{"12", "*", "f6", "*", "a12", "*", "b3"}], "-", 
      RowBox[{"4", "*", "f6", "*", "b3", "*", "a15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f5", "*", "f3"}], "+", 
         RowBox[{"8", "*", "f6", "*", "f2"}]}], ")"}], "*", "a12", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f5", "^", "2"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f6"}]}], ")"}], "*", "b15", "*", 
       "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f5", "^", "2"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f6"}]}], ")"}], "*", "a15", "*", 
       "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f5"}], "-", 
         RowBox[{"16", "*", "f0", "*", "f6"}]}], ")"}], "*", "a12", "*", 
       "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f5"}], "-", 
         RowBox[{"16", "*", "f0", "*", "f6"}]}], ")"}], "*", "a14", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"8", "*", "f4", "*", "f6"}]}], ")"}], "*", "a11", "*", 
       "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"16", "*", "f4", "*", "f6"}]}], ")"}], "*", "a10", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"16", "*", "f4", "*", "f6"}]}], ")"}], "*", "a12", "*", 
       "b10"}], "+", 
      RowBox[{"4", "*", "f5", "*", "f6", "*", "a10", "*", "b11"}], "+", 
      RowBox[{"4", "*", "f5", "*", "f6", "*", "a11", "*", "b10"}], "+", 
      RowBox[{"4", "*", "f1", "*", "f6", "*", "b13", "*", "a12"}], "+", 
      RowBox[{"4", "*", "f1", "*", "f6", "*", "a13", "*", "b12"}], "+", 
      RowBox[{"8", "*", "f3", "*", "f6", "*", "a12", "*", "b11"}], "-", 
      RowBox[{"4", "*", "f3", "*", "f6", "*", "a13", "*", "b10"}], "-", 
      RowBox[{"4", "*", "f2", "*", "f6", "*", "a14", "*", "b10"}], "+", 
      RowBox[{"8", "*", "f3", "*", "f6", "*", "a11", "*", "b12"}], "+", 
      RowBox[{"8", "*", "f0", "*", "f6", "*", "a13", "*", "b13"}], "-", 
      RowBox[{"4", "*", "f3", "*", "f6", "*", "a10", "*", "b13"}], "-", 
      RowBox[{"4", "*", "f2", "*", "f6", "*", "a10", "*", "b14"}], "-", 
      RowBox[{"4", "*", "f0", "*", "f6", "*", "b14", "*", "a15"}], "-", 
      RowBox[{"4", "*", "f0", "*", "f6", "*", "a14", "*", "b15"}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi12", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"b13", "*", "a0"}], "+", 
      RowBox[{"2", "*", "a1", "*", "b9"}], "-", 
      RowBox[{"2", "*", "a2", "*", "b8"}], "-", 
      RowBox[{"2", "*", "a4", "*", "b5"}], "-", 
      RowBox[{"2", "*", "a5", "*", "b4"}], "-", 
      RowBox[{"2", "*", "a8", "*", "b2"}], "+", 
      RowBox[{"2", "*", "a9", "*", "b1"}], "+", 
      RowBox[{"a13", "*", "b0"}], "+", 
      RowBox[{"2", "*", "f4", "*", "b13", "*", "a3"}], "-", 
      RowBox[{"4", "*", "f4", "*", "a8", "*", "b7"}], "+", 
      RowBox[{"2", "*", "f4", "*", "a13", "*", "b3"}], "+", 
      RowBox[{"f5", "*", "b3", "*", "a15"}], "-", 
      RowBox[{"4", "*", "f5", "*", "a7", "*", "b7"}], "-", 
      RowBox[{"2", "*", "f5", "*", "a11", "*", "b4"}], "+", 
      RowBox[{"2", "*", "f5", "*", "b3", "*", "a12"}], "+", 
      RowBox[{"2", "*", "f5", "*", "a3", "*", "b12"}], "+", 
      RowBox[{"f5", "*", "a5", "*", "b10"}], "+", 
      RowBox[{"f5", "*", "a10", "*", "b5"}], "-", 
      RowBox[{"2", "*", "f5", "*", "a4", "*", "b11"}], "+", 
      RowBox[{"4", "*", "f6", "*", "a10", "*", "b4"}], "-", 
      RowBox[{"4", "*", "f4", "*", "a7", "*", "b8"}], "-", 
      RowBox[{"2", "*", "f5", "*", "a8", "*", "b6"}], "-", 
      RowBox[{"4", "*", "f3", "*", "a8", "*", "b8"}], "-", 
      RowBox[{"2", "*", "f5", "*", "a6", "*", "b8"}], "+", 
      RowBox[{"4", "*", "f6", "*", "a4", "*", "b10"}], "-", 
      RowBox[{"2", "*", "f6", "*", "a3", "*", "b11"}], "-", 
      RowBox[{"4", "*", "f6", "*", "a6", "*", "b7"}], "-", 
      RowBox[{"4", "*", "f6", "*", "a7", "*", "b6"}], "-", 
      RowBox[{"2", "*", "f6", "*", "a11", "*", "b3"}], "-", 
      RowBox[{"f1", "*", "a14", "*", "b5"}], "-", 
      RowBox[{"f1", "*", "b14", "*", "a5"}], "+", 
      RowBox[{"f3", "*", "a3", "*", "b14"}], "+", 
      RowBox[{"f3", "*", "a14", "*", "b3"}], "-", 
      RowBox[{"4", "*", "f4", "*", "a12", "*", "b4"}], "-", 
      RowBox[{"2", "*", "f3", "*", "a12", "*", "b5"}], "-", 
      RowBox[{"2", "*", "f3", "*", "a5", "*", "b12"}], "-", 
      RowBox[{"4", "*", "f4", "*", "a4", "*", "b12"}], "+", 
      RowBox[{"f5", "*", "a3", "*", "b15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f5"}]}], ")"}], "*", "a14", "*", 
       "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", "f2"}], "+", 
         RowBox[{"f5", "*", "f3"}]}], ")"}], "*", "a13", "*", "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", "f2"}], "+", 
         RowBox[{"f5", "*", "f3"}]}], ")"}], "*", "b13", "*", "a10"}], "-", 
      RowBox[{
       RowBox[{"f5", "^", "2"}], "*", "a11", "*", "b10"}], "-", 
      RowBox[{
       RowBox[{"f5", "^", "2"}], "*", "a10", "*", "b11"}], "+", 
      RowBox[{"4", "*", "f5", "*", "f6", "*", "a10", "*", "b10"}], "-", 
      RowBox[{"4", "*", "f3", "*", "f6", "*", "a11", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "b14", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "b11", "*", "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f5"}]}], ")"}], "*", "b14", "*", 
       "a10"}], "+", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "a13", "*", "b11"}], "+", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "a11", "*", "b13"}], "-", 
      RowBox[{"4", "*", "f0", "*", "f5", "*", "a13", "*", "b13"}], "+", 
      RowBox[{"2", "*", "b10", "*", "f6", "*", "f3", "*", "a15"}], "-", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "b12", "*", "a15"}], "+", 
      RowBox[{"2", "*", "b14", "*", "f5", "*", "f0", "*", "a15"}], "+", 
      RowBox[{"2", "*", "a10", "*", "f6", "*", "f3", "*", "b15"}], "-", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "a12", "*", "b15"}], "+", 
      RowBox[{"2", "*", "a14", "*", "f5", "*", "f0", "*", "b15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f2", "*", "f5"}], "-", 
         RowBox[{"20", "*", "f1", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f3", "*", "f4"}]}], ")"}], "*", "a12", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f5", "*", "f0"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f4"}]}], ")"}], "*", "a12", "*", 
       "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f5", "*", "f0"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f4"}]}], ")"}], "*", "a14", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f4", "*", "f5"}]}], ")"}], "*", "a10", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f4", "*", "f5"}]}], ")"}], "*", "a12", "*", 
       "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "a12", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "b12", "*", 
       "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f3"}]}], ")"}], "*", "b11", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f3"}]}], ")"}], "*", "b12", "*", 
       "a11"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi13", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"a0", "*", "b12"}], "+", 
      RowBox[{"b0", "*", "a12"}], "-", 
      RowBox[{"2", "*", "a7", "*", "b2"}], "-", 
      RowBox[{"4", "*", "a4", "*", "b4"}], "+", 
      RowBox[{"a5", "*", "b3"}], "+", 
      RowBox[{"a3", "*", "b5"}], "-", 
      RowBox[{"2", "*", "b7", "*", "a2"}], "+", 
      RowBox[{"2", "*", "b8", "*", "a1"}], "+", 
      RowBox[{"2", "*", "a8", "*", "b1"}], "+", 
      RowBox[{"f5", "*", "b11", "*", "a3"}], "-", 
      RowBox[{"2", "*", "f5", "*", "b10", "*", "a4"}], "+", 
      RowBox[{"f5", "*", "a11", "*", "b3"}], "-", 
      RowBox[{"2", "*", "f5", "*", "a10", "*", "b4"}], "-", 
      RowBox[{"2", "*", "f5", "*", "a7", "*", "b6"}], "-", 
      RowBox[{"2", "*", "f5", "*", "a6", "*", "b7"}], "+", 
      RowBox[{"2", "*", "f6", "*", "b10", "*", "a3"}], "+", 
      RowBox[{"2", "*", "f6", "*", "a10", "*", "b3"}], "-", 
      RowBox[{"4", "*", "f6", "*", "a6", "*", "b6"}], "-", 
      RowBox[{"2", "*", "f1", "*", "a14", "*", "b4"}], "+", 
      RowBox[{"f1", "*", "a13", "*", "b5"}], "+", 
      RowBox[{"f1", "*", "b13", "*", "a5"}], "-", 
      RowBox[{"2", "*", "f1", "*", "a4", "*", "b14"}], "+", 
      RowBox[{"2", "*", "f1", "*", "a8", "*", "b9"}], "+", 
      RowBox[{"2", "*", "f1", "*", "a9", "*", "b8"}], "+", 
      RowBox[{"2", "*", "f2", "*", "a12", "*", "b5"}], "+", 
      RowBox[{"2", "*", "f2", "*", "b12", "*", "a5"}], "+", 
      RowBox[{"4", "*", "f2", "*", "a8", "*", "b8"}], "+", 
      RowBox[{"2", "*", "f4", "*", "a12", "*", "b3"}], "-", 
      RowBox[{"4", "*", "f4", "*", "a7", "*", "b7"}], "+", 
      RowBox[{"2", "*", "f4", "*", "b12", "*", "a3"}], "+", 
      RowBox[{"2", "*", "f0", "*", "a14", "*", "b5"}], "+", 
      RowBox[{"2", "*", "f0", "*", "a5", "*", "b14"}], "+", 
      RowBox[{"4", "*", "f0", "*", "a9", "*", "b9"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}]}]}], ")"}], "*", "a14", "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "a11", "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"4", "*", "f4", "*", "f6"}]}], ")"}], "*", "a10", "*", 
       "b10"}], "+", 
      RowBox[{"4", "*", "f2", "*", "f6", "*", "a11", "*", "b11"}], "+", 
      RowBox[{"2", "*", "f3", "*", "f6", "*", "a10", "*", "b11"}], "+", 
      RowBox[{"2", "*", "f3", "*", "f6", "*", "a11", "*", "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "a13", "*", "b11"}], "-", 
      RowBox[{"2", "*", "f5", "*", "f0", "*", "a11", "*", "b14"}], "-", 
      RowBox[{"2", "*", "f5", "*", "f0", "*", "a14", "*", "b11"}], "+", 
      RowBox[{"2", "*", "f3", "*", "f0", "*", "a13", "*", "b14"}], "+", 
      RowBox[{"2", "*", "f3", "*", "f0", "*", "a14", "*", "b13"}], "+", 
      RowBox[{"f3", "*", "f5", "*", "a12", "*", "b10"}], "-", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "a13", "*", "b10"}], "-", 
      RowBox[{"2", "*", "f1", "*", "f5", "*", "a14", "*", "b10"}], "+", 
      RowBox[{"f3", "*", "f5", "*", "a10", "*", "b12"}], "+", 
      RowBox[{"f1", "*", "f3", "*", "a14", "*", "b12"}], "-", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "a10", "*", "b13"}], "+", 
      RowBox[{"4", "*", "f0", "*", "f4", "*", "a13", "*", "b13"}], "-", 
      RowBox[{"2", "*", "f1", "*", "f5", "*", "a10", "*", "b14"}], "+", 
      RowBox[{"f1", "*", "f3", "*", "a12", "*", "b14"}], "+", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "b11", "*", "a15"}], "+", 
      RowBox[{"2", "*", "f0", "*", "f5", "*", "b13", "*", "a15"}], "+", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "a11", "*", "b15"}], "+", 
      RowBox[{"2", "*", "f0", "*", "f5", "*", "a13", "*", "b15"}], "+", 
      RowBox[{"4", "*", "f0", "*", "f6", "*", "a15", "*", "b15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"68", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"8", "*", "f1", "*", "f5"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f2"}]}], ")"}], "*", "a12", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"8", "*", "f5", "*", "f0"}]}], ")"}], "*", "a12", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"8", "*", "f5", "*", "f0"}]}], ")"}], "*", "b12", "*", 
       "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f5"}]}], ")"}], "*", "b11", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f5"}]}], ")"}], "*", "b12", "*", 
       "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "a15", "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "b15", "*", "a12"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi14", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "*", "a2", "*", "b2"}], "+", 
      RowBox[{"b0", "*", "a5"}], "+", 
      RowBox[{"a0", "*", "b5"}], "+", 
      RowBox[{"4", "*", "a6", "*", "b1", "*", "f6"}], "+", 
      RowBox[{"4", "*", "b6", "*", "a1", "*", "f6"}], "-", 
      RowBox[{"6", "*", "a3", "*", "b3", "*", "f6"}], "+", 
      RowBox[{"2", "*", "a5", "*", "b5", "*", "f2"}], "+", 
      RowBox[{"2", "*", "f5", "*", "a7", "*", "b1"}], "-", 
      RowBox[{"2", "*", "a3", "*", "b4", "*", "f5"}], "-", 
      RowBox[{"2", "*", "b3", "*", "a4", "*", "f5"}], "+", 
      RowBox[{"2", "*", "f5", "*", "b7", "*", "a1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f4", "*", "f0"}], "+", 
         RowBox[{"f1", "*", "f3"}]}], ")"}], "*", "a14", "*", "b5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "a13", "*", 
       "b4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "b13", "*", 
       "a4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"8", "*", "f1", "*", "f6"}]}], ")"}], "*", "b8", "*", "a7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"8", "*", "f1", "*", "f6"}]}], ")"}], "*", "a8", "*", "b7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f5", "*", "f3"}], "+", 
         RowBox[{"8", "*", "f6", "*", "f2"}]}], ")"}], "*", "b7", "*", "a7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "a7", "*", "b9"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f4", "*", "f6"}], "+", 
         RowBox[{"f5", "^", "2"}]}], ")"}], "*", "a10", "*", "b3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f4", "*", "f6"}], "+", 
         RowBox[{"f5", "^", "2"}]}], ")"}], "*", "b10", "*", "a3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"8", "*", "f4", "*", "f6"}]}], ")"}], "*", "b6", "*", "a6"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "b7", "*", "a9"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f5"}], "+", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "b8", "*", "a8"}],
       "-", 
      RowBox[{"4", "*", "b3", "*", "a11", "*", "f6", "*", "f3"}], "-", 
      RowBox[{"4", "*", "a4", "*", "b10", "*", "f6", "*", "f3"}], "-", 
      RowBox[{"8", "*", "b4", "*", "a11", "*", "f6", "*", "f2"}], "-", 
      RowBox[{"8", "*", "a4", "*", "b11", "*", "f6", "*", "f2"}], "+", 
      RowBox[{"8", "*", "f2", "*", "f6", "*", "a6", "*", "b8"}], "+", 
      RowBox[{"8", "*", "f3", "*", "f6", "*", "b6", "*", "a7"}], "-", 
      RowBox[{"4", "*", "b4", "*", "a10", "*", "f6", "*", "f3"}], "-", 
      RowBox[{"4", "*", "a3", "*", "b11", "*", "f6", "*", "f3"}], "+", 
      RowBox[{"8", "*", "f3", "*", "f6", "*", "a6", "*", "b7"}], "+", 
      RowBox[{"4", "*", "f5", "*", "f0", "*", "a8", "*", "b9"}], "+", 
      RowBox[{"8", "*", "f2", "*", "f6", "*", "b6", "*", "a8"}], "+", 
      RowBox[{"4", "*", "f1", "*", "f6", "*", "b9", "*", "a6"}], "+", 
      RowBox[{"4", "*", "f1", "*", "f6", "*", "a9", "*", "b6"}], "-", 
      RowBox[{"4", "*", "b5", "*", "a11", "*", "f6", "*", "f1"}], "-", 
      RowBox[{"4", "*", "a5", "*", "b11", "*", "f6", "*", "f1"}], "+", 
      RowBox[{"4", "*", "f5", "*", "f0", "*", "b8", "*", "a9"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "f1"}], "*", "f5"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f6"}]}], ")"}], "*", "a3", "*", 
       "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f3"}]}], ")"}], "*", "a12", "*", 
       "b3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "f1"}], "*", "f5"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f6"}]}], ")"}], "*", "b3", "*", 
       "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f3"}]}], ")"}], "*", "b12", "*", 
       "a3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f4", "*", "f0"}], "+", 
         RowBox[{"f1", "*", "f3"}]}], ")"}], "*", "b14", "*", "a5"}], "-", 
      RowBox[{"2", "*", "b3", "*", "a13", "*", "f6", "*", "f1"}], "-", 
      RowBox[{"6", "*", "b5", "*", "a13", "*", "f5", "*", "f0"}], "-", 
      RowBox[{"4", "*", "b4", "*", "a14", "*", "f5", "*", "f0"}], "-", 
      RowBox[{"2", "*", "a3", "*", "b13", "*", "f6", "*", "f1"}], "-", 
      RowBox[{"6", "*", "a5", "*", "b13", "*", "f5", "*", "f0"}], "-", 
      RowBox[{"4", "*", "a4", "*", "b14", "*", "f5", "*", "f0"}], "-", 
      RowBox[{"8", "*", "b5", "*", "f6", "*", "f0", "*", "a15"}], "-", 
      RowBox[{"4", "*", "b4", "*", "f6", "*", "f1", "*", "a15"}], "-", 
      RowBox[{"8", "*", "a5", "*", "f6", "*", "f0", "*", "b15"}], "-", 
      RowBox[{"4", "*", "a4", "*", "f6", "*", "f1", "*", "b15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f1", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f2", "*", "f5"}]}], ")"}], "*", "b12", "*", 
       "a4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f1", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f2", "*", "f5"}]}], ")"}], "*", "b4", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "28"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "b5", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "28"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "b12", "*", 
       "a5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a10", "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "b13", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f6", "*", "f2", "*", "f1"}]}], ")"}], "*", "a11", 
       "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f2", "*", "f4", "*", "f6"}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"2", "*", "f2", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "b11", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f2", "*", "f5", "*", "f6"}], "+", 
         RowBox[{
          RowBox[{"f5", "^", "2"}], "*", "f3"}], "-", 
         RowBox[{"4", "*", "f6", "*", "f4", "*", "f3"}], "-", 
         RowBox[{"8", "*", "f1", "*", 
          RowBox[{"f6", "^", "2"}]}]}], ")"}], "*", "a10", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f2", "*", "f5", "*", "f6"}], "+", 
         RowBox[{
          RowBox[{"f5", "^", "2"}], "*", "f3"}], "-", 
         RowBox[{"4", "*", "f6", "*", "f4", "*", "f3"}], "-", 
         RowBox[{"8", "*", "f1", "*", 
          RowBox[{"f6", "^", "2"}]}]}], ")"}], "*", "b10", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f6", "*", 
          RowBox[{"f4", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f4"}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f2"}]}], ")"}], "*", "b10", "*", 
       "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f5"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "a14", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f6", "*", "f2", "*", "f1"}]}], ")"}], "*", "b11", 
       "*", "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f0", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"16", "*", "f0", "*", "f2", "*", "f6"}]}], ")"}], "*", "b13",
        "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a13", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "b10", "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f5"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "b14", "*", 
       "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f4"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f4"}], "+", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f3", "^", "2"}]}]}], ")"}], "*", "b14", "*", "a14"}], "-", 
      RowBox[{"8", "*", "b10", "*", "a14", "*", "f6", "*", "f4", "*", "f0"}], 
      "-", 
      RowBox[{"8", "*", "a10", "*", "b14", "*", "f6", "*", "f4", "*", "f0"}], 
      "-", 
      RowBox[{"8", "*", "b13", "*", "f6", "*", "f3", "*", "f0", "*", "a15"}], 
      "-", 
      RowBox[{"8", "*", "b14", "*", "f6", "*", "f2", "*", "f0", "*", "a15"}], 
      "-", 
      RowBox[{"8", "*", "a13", "*", "f6", "*", "f3", "*", "f0", "*", "b15"}], 
      "-", 
      RowBox[{"8", "*", "a14", "*", "f6", "*", "f2", "*", "f0", "*", "b15"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f6", "*", 
          RowBox[{"f2", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f5", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"20", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"136", "*", "f0", "*", "f4", "*", "f6"}], "-", 
         RowBox[{"24", "*", "f1", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f3", "*", "f5", "*", "f2"}]}], ")"}], "*", "a12", 
       "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5", "*", "f6"}]}], ")"}], "*", "b15", 
       "*", "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5", "*", "f6"}]}], ")"}], "*", "a15", 
       "*", "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], "*", "f0", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"4", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"2", "*", "f1", "*", "f2", "*", "f5"}], "-", 
         RowBox[{"24", "*", "f0", "*", "f2", "*", "f6"}]}], ")"}], "*", "a12",
        "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], "*", "f0", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"4", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"2", "*", "f1", "*", "f2", "*", "f5"}], "-", 
         RowBox[{"24", "*", "f0", "*", "f2", "*", "f6"}]}], ")"}], "*", "a14",
        "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], "*", "f1", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"24", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f6"}], "-", 
         RowBox[{"2", "*", "f2", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a10", "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], "*", "f1", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"24", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f6"}], "-", 
         RowBox[{"2", "*", "f2", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a12", "*", "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2", "*", "f1"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "-", 
         RowBox[{"32", "*", "f0", "*", "f3", "*", "f6"}]}], ")"}], "*", "a12",
        "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2", "*", "f1"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "-", 
         RowBox[{"32", "*", "f0", "*", "f3", "*", "f6"}]}], ")"}], "*", "b12",
        "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f0", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f2", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"16", "*", "f1", "*", "f4", "*", "f6"}]}], ")"}], "*", "b11",
        "*", "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f0", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f2", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"16", "*", "f1", "*", "f4", "*", "f6"}]}], ")"}], "*", "b12",
        "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"6", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"32", "*", "f0", "*", "f4", "*", "f6"}]}], ")"}], "*", "a15",
        "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"6", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"32", "*", "f0", "*", "f4", "*", "f6"}]}], ")"}], "*", "b15",
        "*", "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f4", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a15", "*", "b15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f4", "*", "f6"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f0", "*", "f5", "*", "f6"}]}], ")"}], "*", "a15", 
       "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f4", "*", "f6"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f0", "*", "f5", "*", "f6"}]}], ")"}], "*", "b15", 
       "*", "a11"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi21", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"b13", "*", "a0"}], "-", 
      RowBox[{"2", "*", "a1", "*", "b9"}], "+", 
      RowBox[{"2", "*", "a2", "*", "b8"}], "-", 
      RowBox[{"2", "*", "a4", "*", "b5"}], "-", 
      RowBox[{"2", "*", "a5", "*", "b4"}], "+", 
      RowBox[{"2", "*", "a8", "*", "b2"}], "-", 
      RowBox[{"2", "*", "a9", "*", "b1"}], "+", 
      RowBox[{"a13", "*", "b0"}], "+", 
      RowBox[{"2", "*", "f4", "*", "b13", "*", "a3"}], "+", 
      RowBox[{"4", "*", "f4", "*", "a8", "*", "b7"}], "+", 
      RowBox[{"2", "*", "f4", "*", "a13", "*", "b3"}], "+", 
      RowBox[{"f5", "*", "b3", "*", "a15"}], "+", 
      RowBox[{"4", "*", "f5", "*", "a7", "*", "b7"}], "-", 
      RowBox[{"2", "*", "f5", "*", "a11", "*", "b4"}], "+", 
      RowBox[{"2", "*", "f5", "*", "b3", "*", "a12"}], "+", 
      RowBox[{"2", "*", "f5", "*", "a3", "*", "b12"}], "+", 
      RowBox[{"f5", "*", "a5", "*", "b10"}], "+", 
      RowBox[{"f5", "*", "a10", "*", "b5"}], "-", 
      RowBox[{"2", "*", "f5", "*", "a4", "*", "b11"}], "+", 
      RowBox[{"4", "*", "f6", "*", "a10", "*", "b4"}], "+", 
      RowBox[{"4", "*", "f4", "*", "a7", "*", "b8"}], "+", 
      RowBox[{"2", "*", "f5", "*", "a8", "*", "b6"}], "+", 
      RowBox[{"4", "*", "f3", "*", "a8", "*", "b8"}], "+", 
      RowBox[{"2", "*", "f5", "*", "a6", "*", "b8"}], "+", 
      RowBox[{"4", "*", "f6", "*", "a4", "*", "b10"}], "-", 
      RowBox[{"2", "*", "f6", "*", "a3", "*", "b11"}], "+", 
      RowBox[{"4", "*", "f6", "*", "a6", "*", "b7"}], "+", 
      RowBox[{"4", "*", "f6", "*", "a7", "*", "b6"}], "-", 
      RowBox[{"2", "*", "f6", "*", "a11", "*", "b3"}], "-", 
      RowBox[{"f1", "*", "a14", "*", "b5"}], "-", 
      RowBox[{"f1", "*", "b14", "*", "a5"}], "+", 
      RowBox[{"f3", "*", "a3", "*", "b14"}], "+", 
      RowBox[{"f3", "*", "a14", "*", "b3"}], "-", 
      RowBox[{"4", "*", "f4", "*", "a12", "*", "b4"}], "-", 
      RowBox[{"2", "*", "f3", "*", "a12", "*", "b5"}], "-", 
      RowBox[{"2", "*", "f3", "*", "a5", "*", "b12"}], "-", 
      RowBox[{"4", "*", "f4", "*", "a4", "*", "b12"}], "+", 
      RowBox[{"f5", "*", "a3", "*", "b15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f5"}]}], ")"}], "*", "a14", "*", 
       "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", "f2"}], "+", 
         RowBox[{"f5", "*", "f3"}]}], ")"}], "*", "a13", "*", "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", "f2"}], "+", 
         RowBox[{"f5", "*", "f3"}]}], ")"}], "*", "b13", "*", "a10"}], "-", 
      RowBox[{
       RowBox[{"f5", "^", "2"}], "*", "a11", "*", "b10"}], "-", 
      RowBox[{
       RowBox[{"f5", "^", "2"}], "*", "a10", "*", "b11"}], "+", 
      RowBox[{"4", "*", "f5", "*", "f6", "*", "a10", "*", "b10"}], "-", 
      RowBox[{"4", "*", "f3", "*", "f6", "*", "a11", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "b14", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "b11", "*", "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f5"}]}], ")"}], "*", "b14", "*", 
       "a10"}], "+", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "a13", "*", "b11"}], "+", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "a11", "*", "b13"}], "-", 
      RowBox[{"4", "*", "f0", "*", "f5", "*", "a13", "*", "b13"}], "+", 
      RowBox[{"2", "*", "b10", "*", "f6", "*", "f3", "*", "a15"}], "-", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "b12", "*", "a15"}], "+", 
      RowBox[{"2", "*", "b14", "*", "f5", "*", "f0", "*", "a15"}], "+", 
      RowBox[{"2", "*", "a10", "*", "f6", "*", "f3", "*", "b15"}], "-", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "a12", "*", "b15"}], "+", 
      RowBox[{"2", "*", "a14", "*", "f5", "*", "f0", "*", "b15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f2", "*", "f5"}], "-", 
         RowBox[{"20", "*", "f1", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f3", "*", "f4"}]}], ")"}], "*", "a12", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f5", "*", "f0"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f4"}]}], ")"}], "*", "a12", "*", 
       "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f5", "*", "f0"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f4"}]}], ")"}], "*", "a14", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f4", "*", "f5"}]}], ")"}], "*", "a10", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f4", "*", "f5"}]}], ")"}], "*", "a12", "*", 
       "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "a12", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "b12", "*", 
       "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f3"}]}], ")"}], "*", "b11", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f3"}]}], ")"}], "*", "b12", "*", 
       "a11"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi22", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"4", "*", "a0", "*", "b12"}], "+", 
      RowBox[{"a15", "*", "b0"}], "+", 
      RowBox[{"4", "*", "b0", "*", "a12"}], "+", 
      RowBox[{"a0", "*", "b15"}], "-", 
      RowBox[{"4", "*", "a5", "*", "b3"}], "-", 
      RowBox[{"4", "*", "a3", "*", "b5"}], "+", 
      RowBox[{"4", "*", "f3", "*", "a12", "*", "b4"}], "-", 
      RowBox[{"4", "*", "f5", "*", "a10", "*", "b4"}], "-", 
      RowBox[{"4", "*", "f6", "*", "b10", "*", "a3"}], "-", 
      RowBox[{"4", "*", "f6", "*", "a10", "*", "b3"}], "-", 
      RowBox[{"4", "*", "f0", "*", "a5", "*", "b14"}], "-", 
      RowBox[{"4", "*", "f1", "*", "a14", "*", "b4"}], "-", 
      RowBox[{"4", "*", "f1", "*", "a4", "*", "b14"}], "-", 
      RowBox[{"4", "*", "f2", "*", "a14", "*", "b3"}], "-", 
      RowBox[{"4", "*", "f2", "*", "a3", "*", "b14"}], "-", 
      RowBox[{"2", "*", "f3", "*", "a5", "*", "b11"}], "+", 
      RowBox[{"4", "*", "f3", "*", "a4", "*", "b12"}], "-", 
      RowBox[{"2", "*", "f3", "*", "a3", "*", "b13"}], "-", 
      RowBox[{"4", "*", "f5", "*", "b10", "*", "a4"}], "-", 
      RowBox[{"2", "*", "f3", "*", "a13", "*", "b3"}], "-", 
      RowBox[{"2", "*", "f3", "*", "a11", "*", "b5"}], "-", 
      RowBox[{"4", "*", "f4", "*", "a10", "*", "b5"}], "-", 
      RowBox[{"4", "*", "f4", "*", "a5", "*", "b10"}], "-", 
      RowBox[{"4", "*", "f0", "*", "a14", "*", "b5"}], "-", 
      RowBox[{"4", "*", "f2", "*", "f6", "*", "a10", "*", "b15"}], "-", 
      RowBox[{"24", "*", "f0", "*", "f6", "*", "a12", "*", "b15"}], "-", 
      RowBox[{"24", "*", "f0", "*", "f6", "*", "a15", "*", "b12"}], "-", 
      RowBox[{"4", "*", "f2", "*", "f6", "*", "a15", "*", "b10"}], "-", 
      RowBox[{"8", "*", "f1", "*", "f6", "*", "a12", "*", "b11"}], "-", 
      RowBox[{"8", "*", "f1", "*", "f6", "*", "a11", "*", "b12"}], "-", 
      RowBox[{"4", "*", "f3", "*", "f6", "*", "a10", "*", "b11"}], "-", 
      RowBox[{"4", "*", "f3", "*", "f6", "*", "a11", "*", "b10"}], "-", 
      RowBox[{"8", "*", "f5", "*", "f0", "*", "a12", "*", "b13"}], "-", 
      RowBox[{"8", "*", "f5", "*", "f0", "*", "a13", "*", "b12"}], "-", 
      RowBox[{"4", "*", "f3", "*", "f0", "*", "a13", "*", "b14"}], "-", 
      RowBox[{"4", "*", "f3", "*", "f0", "*", "a14", "*", "b13"}], "-", 
      RowBox[{"4", "*", "b13", "*", "a11", "*", "f1", "*", "f5"}], "-", 
      RowBox[{"4", "*", "b11", "*", "a13", "*", "f1", "*", "f5"}], "-", 
      RowBox[{"4", "*", "f1", "*", "f6", "*", "b11", "*", "a15"}], "-", 
      RowBox[{"4", "*", "f0", "*", "f5", "*", "b13", "*", "a15"}], "-", 
      RowBox[{"4", "*", "f1", "*", "f6", "*", "a11", "*", "b15"}], "-", 
      RowBox[{"4", "*", "f0", "*", "f5", "*", "a13", "*", "b15"}], "-", 
      RowBox[{"8", "*", "f0", "*", "f6", "*", "a15", "*", "b15"}], "-", 
      RowBox[{"4", "*", "b14", "*", "f4", "*", "f0", "*", "a15"}], "-", 
      RowBox[{"4", "*", "f4", "*", "f0", "*", "a14", "*", "b15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", 
          RowBox[{"f3", "^", "2"}]}], "+", 
         RowBox[{"8", "*", "f1", "*", "f5"}], "-", 
         RowBox[{"64", "*", "f0", "*", "f6"}]}], ")"}], "*", "a12", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f4", "*", "f0"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f3"}]}], ")"}], "*", "a12", "*", 
       "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f4", "*", "f0"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f3"}]}], ")"}], "*", "a14", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f6", "*", "f2"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f3"}]}], ")"}], "*", "a10", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f6", "*", "f2"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f3"}]}], ")"}], "*", "a12", "*", 
       "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f2", "*", "f5"}]}], ")"}], "*", "b10", "*", 
       "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f3", "^", "2"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f2"}], "-", 
         RowBox[{"6", "*", "f1", "*", "f5"}]}], ")"}], "*", "b10", "*", 
       "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f2", "*", "f5"}]}], ")"}], "*", "b13", "*", 
       "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f3", "^", "2"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f2"}], "-", 
         RowBox[{"6", "*", "f1", "*", "f5"}]}], ")"}], "*", "b14", "*", 
       "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f5", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "b14", "*", 
       "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f5", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "b11", "*", 
       "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f4", "*", "f6"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "b10", "*", "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}]}]}], ")"}], "*", "a14", "*", "b14"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi23", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "*", "a3", "*", "b4"}], "-", 
      RowBox[{"2", "*", "a4", "*", "b3"}], "+", 
      RowBox[{"2", "*", "a1", "*", "b7"}], "-", 
      RowBox[{"2", "*", "a2", "*", "b6"}], "+", 
      RowBox[{"a0", "*", "b11"}], "-", 
      RowBox[{"2", "*", "a6", "*", "b2"}], "+", 
      RowBox[{"2", "*", "a7", "*", "b1"}], "+", 
      RowBox[{"a11", "*", "b0"}], "+", 
      RowBox[{"4", "*", "f1", "*", "a8", "*", "b8"}], "-", 
      RowBox[{"2", "*", "f1", "*", "a4", "*", "b13"}], "+", 
      RowBox[{"2", "*", "f2", "*", "a5", "*", "b11"}], "+", 
      RowBox[{"2", "*", "f1", "*", "a7", "*", "b9"}], "-", 
      RowBox[{"2", "*", "f0", "*", "a13", "*", "b5"}], "+", 
      RowBox[{"4", "*", "f3", "*", "a7", "*", "b7"}], "+", 
      RowBox[{"f1", "*", "a5", "*", "b15"}], "+", 
      RowBox[{"f1", "*", "a15", "*", "b5"}], "+", 
      RowBox[{"2", "*", "f2", "*", "a11", "*", "b5"}], "-", 
      RowBox[{"2", "*", "f1", "*", "a13", "*", "b4"}], "+", 
      RowBox[{"f3", "*", "a10", "*", "b5"}], "+", 
      RowBox[{"2", "*", "f1", "*", "a12", "*", "b5"}], "-", 
      RowBox[{"f5", "*", "a3", "*", "b10"}], "-", 
      RowBox[{"f5", "*", "a10", "*", "b3"}], "+", 
      RowBox[{"f3", "*", "a5", "*", "b10"}], "+", 
      RowBox[{"2", "*", "f1", "*", "a5", "*", "b12"}], "+", 
      RowBox[{"2", "*", "f1", "*", "a9", "*", "b7"}], "+", 
      RowBox[{"4", "*", "f0", "*", "a9", "*", "b8"}], "+", 
      RowBox[{"4", "*", "f0", "*", "a8", "*", "b9"}], "+", 
      RowBox[{"4", "*", "f2", "*", "a8", "*", "b7"}], "+", 
      RowBox[{"4", "*", "f2", "*", "a7", "*", "b8"}], "+", 
      RowBox[{"4", "*", "f0", "*", "a4", "*", "b14"}], "-", 
      RowBox[{"2", "*", "f0", "*", "a5", "*", "b13"}], "+", 
      RowBox[{"4", "*", "f0", "*", "a14", "*", "b4"}], "-", 
      RowBox[{"4", "*", "f2", "*", "a12", "*", "b4"}], "-", 
      RowBox[{"2", "*", "f3", "*", "a12", "*", "b3"}], "+", 
      RowBox[{"f1", "*", "a14", "*", "b3"}], "-", 
      RowBox[{"2", "*", "f3", "*", "a3", "*", "b12"}], "-", 
      RowBox[{"4", "*", "f2", "*", "a4", "*", "b12"}], "+", 
      RowBox[{"f1", "*", "a3", "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f3"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "a12", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f0"}]}], ")"}], "*", "b14", "*", 
       "a10"}], "-", 
      RowBox[{"2", "*", "b15", "*", "f5", "*", "f0", "*", "a12"}], "-", 
      RowBox[{"2", "*", "a15", "*", "f5", "*", "f0", "*", "b12"}], "+", 
      RowBox[{"2", "*", "f0", "*", "f3", "*", "a14", "*", "b15"}], "+", 
      RowBox[{"2", "*", "f0", "*", "f3", "*", "a15", "*", "b14"}], "-", 
      RowBox[{"4", "*", "f6", "*", "f1", "*", "a11", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f2", "*", "f3"}], "-", 
         RowBox[{"20", "*", "f5", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "a12", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "a11", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "a12", "*", 
       "b11"}], "+", 
      RowBox[{"2", "*", "f5", "*", "f0", "*", "a11", "*", "b13"}], "+", 
      RowBox[{"2", "*", "f5", "*", "f0", "*", "a13", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "b10", "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f0"}]}], ")"}], "*", "a14", "*", 
       "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f1", "*", "f3"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "a14", "*", 
       "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f3"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "a13", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "a10", "*", "b13"}], "-", 
      RowBox[{
       RowBox[{"f1", "^", "2"}], "*", "a14", "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f1", "*", "f3"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "a11", "*", 
       "b14"}], "-", 
      RowBox[{
       RowBox[{"f1", "^", "2"}], "*", "a13", "*", "b14"}], "-", 
      RowBox[{"4", "*", "f3", "*", "f0", "*", "a13", "*", "b13"}], "+", 
      RowBox[{"4", "*", "f1", "*", "f0", "*", "a14", "*", "b14"}], "+", 
      RowBox[{"2", "*", "f6", "*", "f1", "*", "a10", "*", "b15"}], "+", 
      RowBox[{"2", "*", "f6", "*", "f1", "*", "b10", "*", "a15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", "*", "f3", "*", "f0"}], "-", 
         RowBox[{"2", "*", "f2", "*", "f1"}]}], ")"}], "*", "a12", "*", 
       "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", "*", "f3", "*", "f0"}], "-", 
         RowBox[{"2", "*", "f2", "*", "f1"}]}], ")"}], "*", "a14", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f2", "*", "f5"}]}], ")"}], "*", "a10", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f2", "*", "f5"}]}], ")"}], "*", "a12", "*", 
       "b10"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi24", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"2", "*", "b0", "*", "a4"}], "+", 
      RowBox[{"2", "*", "a0", "*", "b4"}], "-", 
      RowBox[{"2", "*", "a1", "*", "b2"}], "-", 
      RowBox[{"2", "*", "b1", "*", "a2"}], "-", 
      RowBox[{"4", "*", "f2", "*", "a8", "*", "b2"}], "-", 
      RowBox[{"4", "*", "a1", "*", "f4", "*", "b7"}], "+", 
      RowBox[{"f3", "*", "a12", "*", "b0"}], "+", 
      RowBox[{"b0", "*", "f1", "*", "a14"}], "-", 
      RowBox[{"2", "*", "f3", "*", "a8", "*", "b1"}], "+", 
      RowBox[{"b3", "*", "f3", "*", "a5"}], "+", 
      RowBox[{"a0", "*", "f5", "*", "b10"}], "+", 
      RowBox[{"4", "*", "a3", "*", "f4", "*", "b4"}], "-", 
      RowBox[{"2", "*", "a1", "*", "f5", "*", "b6"}], "-", 
      RowBox[{"4", "*", "b1", "*", "f4", "*", "a7"}], "+", 
      RowBox[{"2", "*", "a3", "*", "b3", "*", "f5"}], "-", 
      RowBox[{"2", "*", "f3", "*", "a7", "*", "b2"}], "+", 
      RowBox[{"a0", "*", "f3", "*", "b12"}], "+", 
      RowBox[{"f5", "*", "a10", "*", "b0"}], "+", 
      RowBox[{"f3", "*", "a3", "*", "b5"}], "+", 
      RowBox[{"4", "*", "f3", "*", "a4", "*", "b4"}], "-", 
      RowBox[{"4", "*", "f2", "*", "b8", "*", "a2"}], "+", 
      RowBox[{"2", "*", "a5", "*", "b5", "*", "f1"}], "-", 
      RowBox[{"2", "*", "f1", "*", "b9", "*", "a2"}], "-", 
      RowBox[{"2", "*", "f3", "*", "b8", "*", "a1"}], "+", 
      RowBox[{"4", "*", "b3", "*", "f4", "*", "a4"}], "-", 
      RowBox[{"2", "*", "a9", "*", "b2", "*", "f1"}], "-", 
      RowBox[{"2", "*", "f3", "*", "b7", "*", "a2"}], "+", 
      RowBox[{"4", "*", "a5", "*", "b4", "*", "f2"}], "+", 
      RowBox[{"4", "*", "b5", "*", "a4", "*", "f2"}], "-", 
      RowBox[{"2", "*", "b1", "*", "f5", "*", "a6"}], "+", 
      RowBox[{"a0", "*", "f1", "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f1"}]}], ")"}], "*", "a14", "*", 
       "b5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "a11", "*", 
       "b5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f3"}], "-", 
         RowBox[{"8", "*", "f4", "*", "f0"}]}], ")"}], "*", "a8", "*", "b9"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", "f2"}], "+", 
         RowBox[{"f5", "*", "f3"}]}], ")"}], "*", "a11", "*", "b3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "b11", "*", 
       "a5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f4", "*", "f5"}], "+", 
         RowBox[{"4", "*", "f3", "*", "f6"}]}], ")"}], "*", "b10", "*", 
       "a3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "a9", "*", "b6"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f3"}], "-", 
         RowBox[{"8", "*", "f4", "*", "f0"}]}], ")"}], "*", "b8", "*", "a9"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", "f2"}], "+", 
         RowBox[{"f5", "*", "f3"}]}], ")"}], "*", "b11", "*", "a3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "b9", "*", "a6"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f4", "*", "f5"}], "+", 
         RowBox[{"4", "*", "f3", "*", "f6"}]}], ")"}], "*", "a10", "*", 
       "b3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f4", "*", "f2"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "b8", "*", "a7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f4", "*", "f2"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "a8", "*", "b7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f5", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "a7", "*", "b9"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f5", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "b7", "*", "a9"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f6", "*", "f2"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f3"}]}], ")"}], "*", "b6", "*", "a7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f2", "*", "f5"}], "-", 
         RowBox[{"4", "*", "f3", "*", "f4"}]}], ")"}], "*", "b7", "*", "a7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f6", "*", "f2"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f3"}]}], ")"}], "*", "a6", "*", "b7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f4"}], "-", 
         RowBox[{"8", "*", "f5", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f2", "*", "f3"}]}], ")"}], "*", "b8", "*", "a8"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f2", "*", "f5"}]}], ")"}], "*", "b6", "*", "a8"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f2", "*", "f5"}]}], ")"}], "*", "a6", "*", "b8"}],
       "-", 
      RowBox[{"4", "*", "f3", "*", "f0", "*", "a9", "*", "b9"}], "+", 
      RowBox[{"4", "*", "a4", "*", "b11", "*", "f5", "*", "f2"}], "-", 
      RowBox[{"4", "*", "f3", "*", "f6", "*", "a6", "*", "b6"}], "+", 
      RowBox[{"4", "*", "b10", "*", "f3", "*", "f5", "*", "a4"}], "+", 
      RowBox[{"4", "*", "f3", "*", "f5", "*", "a10", "*", "b4"}], "+", 
      RowBox[{"2", "*", "b5", "*", "a10", "*", "f5", "*", "f2"}], "+", 
      RowBox[{"4", "*", "b4", "*", "a11", "*", "f5", "*", "f2"}], "+", 
      RowBox[{"2", "*", "a5", "*", "b10", "*", "f5", "*", "f2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"2", "*", "f3", "*", "f4"}]}], ")"}], "*", "b3", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f0"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f3"}]}], ")"}], "*", "b12", "*", 
       "a5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "a13", "*", 
       "b3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f1", "*", "f3"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "b5", "*", 
       "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "b13", "*", 
       "a3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f1", "*", "f3"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "a5", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f1"}]}], ")"}], "*", "b14", "*", 
       "a5"}], "+", 
      RowBox[{"4", "*", "b4", "*", "a13", "*", "f4", "*", "f1"}], "+", 
      RowBox[{"4", "*", "b4", "*", "a14", "*", "f1", "*", "f3"}], "+", 
      RowBox[{"2", "*", "b3", "*", "f4", "*", "f1", "*", "a14"}], "+", 
      RowBox[{"4", "*", "a4", "*", "b13", "*", "f4", "*", "f1"}], "+", 
      RowBox[{"4", "*", "a4", "*", "b14", "*", "f1", "*", "f3"}], "+", 
      RowBox[{"2", "*", "a3", "*", "f4", "*", "f1", "*", "b14"}], "+", 
      RowBox[{"2", "*", "b5", "*", "f0", "*", "f5", "*", "a15"}], "+", 
      RowBox[{"2", "*", "b4", "*", "f1", "*", "f5", "*", "a15"}], "+", 
      RowBox[{"2", "*", "b3", "*", "f1", "*", "f6", "*", "a15"}], "+", 
      RowBox[{"2", "*", "a3", "*", "f1", "*", "f6", "*", "b15"}], "+", 
      RowBox[{"2", "*", "a4", "*", "f1", "*", "f5", "*", "b15"}], "+", 
      RowBox[{"2", "*", "a5", "*", "f0", "*", "f5", "*", "b15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"2", "*", "f3", "*", "f4"}]}], ")"}], "*", "b12", "*", 
       "a3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", "f5"}], "+", 
         RowBox[{"8", "*", "f4", "*", "f2"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "b12", "*", 
       "a4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", "f5"}], "+", 
         RowBox[{"8", "*", "f4", "*", "f2"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "b4", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f0"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f3"}]}], ")"}], "*", "b5", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "-", 
         RowBox[{"12", "*", "f0", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f6", "*", "f2", "*", "f1"}], "+", 
         RowBox[{"f1", "*", "f3", "*", "f5"}]}], ")"}], "*", "a13", "*", 
       "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f5", "*", "f1", "*", "f4"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f4", "*", "f6"}]}], ")"}], "*", "a10", 
       "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "-", 
         RowBox[{"12", "*", "f0", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f6", "*", "f2", "*", "f1"}], "+", 
         RowBox[{"f1", "*", "f3", "*", "f5"}]}], ")"}], "*", "a11", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "b15", "*", "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f2", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f6"}]}], ")"}], "*", "a10", "*", 
       "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", 
          RowBox[{"f6", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f3"}], "+", 
         RowBox[{"4", "*", "f6", "*", "f4", "*", "f3"}]}], ")"}], "*", "b10", 
       "*", "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f2", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"8", "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "b11", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f2", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f6"}]}], ")"}], "*", "b10", "*", 
       "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", 
          RowBox[{"f4", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f1", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"12", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f4", "*", "f3", "*", "f1"}]}], ")"}], "*", "b12", 
       "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", "*", "f6", "*", "f2", "*", "f1"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"f2", "^", "2"}], "*", "f5"}], "+", 
         RowBox[{"8", "*", "f1", "*", 
          RowBox[{"f4", "^", "2"}]}], "+", 
         RowBox[{"4", "*", "f3", "*", "f2", "*", "f4"}], "-", 
         RowBox[{"12", "*", "f0", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"32", "*", "f5", "*", "f4", "*", "f0"}]}], ")"}], "*", "a12",
        "*", "b12"}], "+", 
      RowBox[{"2", "*", "b10", "*", "f3", "*", "f5", "*", "f1", "*", "a14"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f5", "*", "f1", "*", "f4"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f4", "*", "f6"}]}], ")"}], "*", "b10", 
       "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f2", "*", "f5"}]}], ")"}], "*", "b11", 
       "*", "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f5"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"8", "*", "f1", "*", "f0", "*", "f6"}]}], ")"}], "*", "b13", 
       "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f4"}], "+", 
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f3", "^", "2"}]}], "+", 
         RowBox[{"4", "*", "f0", "*", "f1", "*", "f5"}]}], ")"}], "*", "a14", 
       "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f2", "*", "f5"}]}], ")"}], "*", "a11", 
       "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f4"}], "+", 
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f3", "^", "2"}]}], "+", 
         RowBox[{"4", "*", "f0", "*", "f1", "*", "f5"}]}], ")"}], "*", "b14", 
       "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f2", "*", "f3"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f3"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"f0", "^", "2"}], "*", "f5"}]}], ")"}], "*", "a14", "*", 
       "b14"}], "+", 
      RowBox[{"2", "*", "a10", "*", "f5", "*", "f1", "*", "f3", "*", "b14"}], 
      "+", 
      RowBox[{"4", "*", "f0", "*", "f3", "*", "f6", "*", "a15", "*", "b15"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a15", "*", "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f5"}], "+", 
         RowBox[{"4", "*", "f1", "*", "f4", "*", "f2"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f3", "^", "2"}]}]}], ")"}], "*", "a12", "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f5"}], "+", 
         RowBox[{"4", "*", "f1", "*", "f4", "*", "f2"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f3", "^", "2"}]}]}], ")"}], "*", "a14", "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"8", "*", "f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"4", "*", "f2", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f2", "*", "f4"}], "+", 
         RowBox[{
          RowBox[{"f3", "^", "2"}], "*", "f5"}], "-", 
         RowBox[{"8", "*", "f1", "*", "f4", "*", "f6"}]}], ")"}], "*", "a10", 
       "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"8", "*", "f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"4", "*", "f2", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f2", "*", "f4"}], "+", 
         RowBox[{
          RowBox[{"f3", "^", "2"}], "*", "f5"}], "-", 
         RowBox[{"8", "*", "f1", "*", "f4", "*", "f6"}]}], ")"}], "*", "a12", 
       "*", "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", 
          RowBox[{"f4", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f1", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"12", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f4", "*", "f3", "*", "f1"}]}], ")"}], "*", "a12", 
       "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f2", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f0", "*", "f4", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"12", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f3", "*", "f5", "*", "f2"}]}], ")"}], "*", "b11", 
       "*", "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f2", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f0", "*", "f4", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"12", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f3", "*", "f5", "*", "f2"}]}], ")"}], "*", "b12", 
       "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f0", "*", "f6"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "a15", "*", 
       "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f0", "*", "f6"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "b15", "*", 
       "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", "f2", "*", "f1"}], "+", 
         RowBox[{"f1", "*", "f3", "*", "f5"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "+", 
         RowBox[{"8", "*", "f0", "*", "f3", "*", "f6"}]}], ")"}], "*", "a15", 
       "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", "f2", "*", "f1"}], "+", 
         RowBox[{"f1", "*", "f3", "*", "f5"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "+", 
         RowBox[{"8", "*", "f0", "*", "f3", "*", "f6"}]}], ")"}], "*", "b15", 
       "*", "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a15", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f0", "*", "f3", "*", "f5"}]}], ")"}], "*", "a15", 
       "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "b15", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f0", "*", "f3", "*", "f5"}]}], ")"}], "*", "b15", 
       "*", "a13"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi31", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"b0", "*", "a12"}], "-", 
      RowBox[{"2", "*", "a8", "*", "b1"}], "+", 
      RowBox[{"2", "*", "a7", "*", "b2"}], "+", 
      RowBox[{"a5", "*", "b3"}], "-", 
      RowBox[{"4", "*", "a4", "*", "b4"}], "+", 
      RowBox[{"a3", "*", "b5"}], "+", 
      RowBox[{"2", "*", "b7", "*", "a2"}], "-", 
      RowBox[{"2", "*", "b8", "*", "a1"}], "+", 
      RowBox[{"a0", "*", "b12"}], "+", 
      RowBox[{"2", "*", "f0", "*", "a5", "*", "b14"}], "+", 
      RowBox[{"2", "*", "f6", "*", "a10", "*", "b3"}], "+", 
      RowBox[{"4", "*", "f6", "*", "a6", "*", "b6"}], "+", 
      RowBox[{"2", "*", "f6", "*", "b10", "*", "a3"}], "+", 
      RowBox[{"f5", "*", "b11", "*", "a3"}], "-", 
      RowBox[{"2", "*", "f5", "*", "b10", "*", "a4"}], "+", 
      RowBox[{"f5", "*", "a11", "*", "b3"}], "-", 
      RowBox[{"2", "*", "f5", "*", "a10", "*", "b4"}], "+", 
      RowBox[{"2", "*", "f5", "*", "a7", "*", "b6"}], "+", 
      RowBox[{"2", "*", "f5", "*", "a6", "*", "b7"}], "+", 
      RowBox[{"2", "*", "f4", "*", "b12", "*", "a3"}], "+", 
      RowBox[{"2", "*", "f4", "*", "a12", "*", "b3"}], "+", 
      RowBox[{"4", "*", "f4", "*", "a7", "*", "b7"}], "-", 
      RowBox[{"4", "*", "f2", "*", "a8", "*", "b8"}], "+", 
      RowBox[{"2", "*", "f2", "*", "b12", "*", "a5"}], "+", 
      RowBox[{"2", "*", "f2", "*", "a12", "*", "b5"}], "-", 
      RowBox[{"2", "*", "f1", "*", "a4", "*", "b14"}], "-", 
      RowBox[{"2", "*", "f1", "*", "a8", "*", "b9"}], "-", 
      RowBox[{"2", "*", "f1", "*", "a14", "*", "b4"}], "-", 
      RowBox[{"2", "*", "f1", "*", "a9", "*", "b8"}], "+", 
      RowBox[{"f1", "*", "b13", "*", "a5"}], "+", 
      RowBox[{"2", "*", "f0", "*", "a14", "*", "b5"}], "-", 
      RowBox[{"4", "*", "f0", "*", "a9", "*", "b9"}], "+", 
      RowBox[{"f1", "*", "a13", "*", "b5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}]}]}], ")"}], "*", "a14", "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "a11", "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"4", "*", "f4", "*", "f6"}]}], ")"}], "*", "a10", "*", 
       "b10"}], "+", 
      RowBox[{"4", "*", "f2", "*", "f6", "*", "a11", "*", "b11"}], "+", 
      RowBox[{"2", "*", "f3", "*", "f6", "*", "a10", "*", "b11"}], "+", 
      RowBox[{"2", "*", "f3", "*", "f6", "*", "a11", "*", "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "a13", "*", "b11"}], "-", 
      RowBox[{"2", "*", "f5", "*", "f0", "*", "a11", "*", "b14"}], "-", 
      RowBox[{"2", "*", "f5", "*", "f0", "*", "a14", "*", "b11"}], "+", 
      RowBox[{"2", "*", "f3", "*", "f0", "*", "a13", "*", "b14"}], "+", 
      RowBox[{"2", "*", "f3", "*", "f0", "*", "a14", "*", "b13"}], "+", 
      RowBox[{"f3", "*", "f5", "*", "a12", "*", "b10"}], "-", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "a13", "*", "b10"}], "-", 
      RowBox[{"2", "*", "f1", "*", "f5", "*", "a14", "*", "b10"}], "+", 
      RowBox[{"f3", "*", "f5", "*", "a10", "*", "b12"}], "+", 
      RowBox[{"f1", "*", "f3", "*", "a14", "*", "b12"}], "-", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "a10", "*", "b13"}], "+", 
      RowBox[{"4", "*", "f0", "*", "f4", "*", "a13", "*", "b13"}], "-", 
      RowBox[{"2", "*", "f1", "*", "f5", "*", "a10", "*", "b14"}], "+", 
      RowBox[{"f1", "*", "f3", "*", "a12", "*", "b14"}], "+", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "b11", "*", "a15"}], "+", 
      RowBox[{"2", "*", "f0", "*", "f5", "*", "b13", "*", "a15"}], "+", 
      RowBox[{"2", "*", "f1", "*", "f6", "*", "a11", "*", "b15"}], "+", 
      RowBox[{"2", "*", "f0", "*", "f5", "*", "a13", "*", "b15"}], "+", 
      RowBox[{"4", "*", "f0", "*", "f6", "*", "a15", "*", "b15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"68", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"8", "*", "f1", "*", "f5"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f2"}]}], ")"}], "*", "a12", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"8", "*", "f5", "*", "f0"}]}], ")"}], "*", "a12", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"8", "*", "f5", "*", "f0"}]}], ")"}], "*", "b12", "*", 
       "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f5"}]}], ")"}], "*", "b11", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f5"}]}], ")"}], "*", "b12", "*", 
       "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "a15", "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "b15", "*", "a12"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi32", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "*", "a3", "*", "b4"}], "-", 
      RowBox[{"2", "*", "a4", "*", "b3"}], "-", 
      RowBox[{"2", "*", "a1", "*", "b7"}], "+", 
      RowBox[{"2", "*", "a2", "*", "b6"}], "+", 
      RowBox[{"a0", "*", "b11"}], "+", 
      RowBox[{"2", "*", "a6", "*", "b2"}], "-", 
      RowBox[{"2", "*", "a7", "*", "b1"}], "+", 
      RowBox[{"a11", "*", "b0"}], "-", 
      RowBox[{"4", "*", "f1", "*", "a8", "*", "b8"}], "-", 
      RowBox[{"2", "*", "f1", "*", "a4", "*", "b13"}], "+", 
      RowBox[{"2", "*", "f2", "*", "a5", "*", "b11"}], "-", 
      RowBox[{"2", "*", "f1", "*", "a7", "*", "b9"}], "-", 
      RowBox[{"2", "*", "f0", "*", "a13", "*", "b5"}], "-", 
      RowBox[{"4", "*", "f3", "*", "a7", "*", "b7"}], "+", 
      RowBox[{"f1", "*", "a5", "*", "b15"}], "+", 
      RowBox[{"f1", "*", "a15", "*", "b5"}], "+", 
      RowBox[{"2", "*", "f2", "*", "a11", "*", "b5"}], "-", 
      RowBox[{"2", "*", "f1", "*", "a13", "*", "b4"}], "+", 
      RowBox[{"f3", "*", "a10", "*", "b5"}], "+", 
      RowBox[{"2", "*", "f1", "*", "a12", "*", "b5"}], "-", 
      RowBox[{"f5", "*", "a3", "*", "b10"}], "-", 
      RowBox[{"f5", "*", "a10", "*", "b3"}], "+", 
      RowBox[{"f3", "*", "a5", "*", "b10"}], "+", 
      RowBox[{"2", "*", "f1", "*", "a5", "*", "b12"}], "-", 
      RowBox[{"2", "*", "f1", "*", "a9", "*", "b7"}], "-", 
      RowBox[{"4", "*", "f0", "*", "a9", "*", "b8"}], "-", 
      RowBox[{"4", "*", "f0", "*", "a8", "*", "b9"}], "-", 
      RowBox[{"4", "*", "f2", "*", "a8", "*", "b7"}], "-", 
      RowBox[{"4", "*", "f2", "*", "a7", "*", "b8"}], "+", 
      RowBox[{"4", "*", "f0", "*", "a4", "*", "b14"}], "-", 
      RowBox[{"2", "*", "f0", "*", "a5", "*", "b13"}], "+", 
      RowBox[{"4", "*", "f0", "*", "a14", "*", "b4"}], "-", 
      RowBox[{"4", "*", "f2", "*", "a12", "*", "b4"}], "-", 
      RowBox[{"2", "*", "f3", "*", "a12", "*", "b3"}], "+", 
      RowBox[{"f1", "*", "a14", "*", "b3"}], "-", 
      RowBox[{"2", "*", "f3", "*", "a3", "*", "b12"}], "-", 
      RowBox[{"4", "*", "f2", "*", "a4", "*", "b12"}], "+", 
      RowBox[{"f1", "*", "a3", "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f3"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "a12", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f0"}]}], ")"}], "*", "b14", "*", 
       "a10"}], "-", 
      RowBox[{"2", "*", "b15", "*", "f5", "*", "f0", "*", "a12"}], "-", 
      RowBox[{"2", "*", "a15", "*", "f5", "*", "f0", "*", "b12"}], "+", 
      RowBox[{"2", "*", "f0", "*", "f3", "*", "a14", "*", "b15"}], "+", 
      RowBox[{"2", "*", "f0", "*", "f3", "*", "a15", "*", "b14"}], "-", 
      RowBox[{"4", "*", "f6", "*", "f1", "*", "a11", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f2", "*", "f3"}], "-", 
         RowBox[{"20", "*", "f5", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "a12", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "a11", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "a12", "*", 
       "b11"}], "+", 
      RowBox[{"2", "*", "f5", "*", "f0", "*", "a11", "*", "b13"}], "+", 
      RowBox[{"2", "*", "f5", "*", "f0", "*", "a13", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "b10", "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f0"}]}], ")"}], "*", "a14", "*", 
       "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f1", "*", "f3"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "a14", "*", 
       "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f3"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "a13", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"f1", "*", "f5"}]}], ")"}], "*", "a10", "*", "b13"}], "-", 
      RowBox[{
       RowBox[{"f1", "^", "2"}], "*", "a14", "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f1", "*", "f3"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "a11", "*", 
       "b14"}], "-", 
      RowBox[{
       RowBox[{"f1", "^", "2"}], "*", "a13", "*", "b14"}], "-", 
      RowBox[{"4", "*", "f3", "*", "f0", "*", "a13", "*", "b13"}], "+", 
      RowBox[{"4", "*", "f1", "*", "f0", "*", "a14", "*", "b14"}], "+", 
      RowBox[{"2", "*", "f6", "*", "f1", "*", "a10", "*", "b15"}], "+", 
      RowBox[{"2", "*", "f6", "*", "f1", "*", "b10", "*", "a15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", "*", "f3", "*", "f0"}], "-", 
         RowBox[{"2", "*", "f2", "*", "f1"}]}], ")"}], "*", "a12", "*", 
       "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", "*", "f3", "*", "f0"}], "-", 
         RowBox[{"2", "*", "f2", "*", "f1"}]}], ")"}], "*", "a14", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f2", "*", "f5"}]}], ")"}], "*", "a10", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f2", "*", "f5"}]}], ")"}], "*", "a12", "*", 
       "b10"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi33", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"a0", "*", "b10"}], "-", 
      RowBox[{"2", "*", "a3", "*", "b3"}], "+", 
      RowBox[{"a10", "*", "b0"}], "+", 
      RowBox[{"4", "*", "f1", "*", "a4", "*", "b12"}], "-", 
      RowBox[{"2", "*", "f1", "*", "a5", "*", "b11"}], "-", 
      RowBox[{"2", "*", "f1", "*", "a11", "*", "b5"}], "+", 
      RowBox[{"4", "*", "f1", "*", "a12", "*", "b4"}], "-", 
      RowBox[{"4", "*", "f0", "*", "a3", "*", "b14"}], "+", 
      RowBox[{"8", "*", "f0", "*", "a4", "*", "b13"}], "-", 
      RowBox[{"12", "*", "f0", "*", "a5", "*", "b12"}], "-", 
      RowBox[{"4", "*", "f0", "*", "b15", "*", "a5"}], "-", 
      RowBox[{"4", "*", "f0", "*", "a15", "*", "b5"}], "-", 
      RowBox[{"12", "*", "f0", "*", "a12", "*", "b5"}], "+", 
      RowBox[{"8", "*", "f0", "*", "a13", "*", "b4"}], "-", 
      RowBox[{"4", "*", "f0", "*", "a14", "*", "b3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f3"}], "+", 
         RowBox[{"8", "*", "f4", "*", "f0"}]}], ")"}], "*", "a12", "*", 
       "b12"}], "-", 
      RowBox[{"4", "*", "f6", "*", "f0", "*", "a10", "*", "b15"}], "-", 
      RowBox[{"4", "*", "f6", "*", "f0", "*", "b10", "*", "a15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f0", "*", "f2"}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"f1", "^", "2"}]}]}], ")"}], "*", "a12", "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f0", "*", "f2"}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"f1", "^", "2"}]}]}], ")"}], "*", "a14", "*", "b12"}], "+", 
      RowBox[{"8", "*", "f6", "*", "f0", "*", "a11", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f5"}], "-", 
         RowBox[{"16", "*", "f0", "*", "f6"}]}], ")"}], "*", "a10", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f5"}], "-", 
         RowBox[{"16", "*", "f0", "*", "f6"}]}], ")"}], "*", "a12", "*", 
       "b10"}], "+", 
      RowBox[{"8", "*", "f3", "*", "f0", "*", "a12", "*", "b13"}], "+", 
      RowBox[{"8", "*", "f3", "*", "f0", "*", "a13", "*", "b12"}], "+", 
      RowBox[{"4", "*", "f5", "*", "f0", "*", "a12", "*", "b11"}], "-", 
      RowBox[{"4", "*", "f4", "*", "f0", "*", "a14", "*", "b10"}], "+", 
      RowBox[{"4", "*", "f5", "*", "f0", "*", "a11", "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"8", "*", "f0", "*", "f2"}]}], ")"}], "*", "a13", "*", 
       "b13"}], "-", 
      RowBox[{"4", "*", "f4", "*", "f0", "*", "a10", "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f1", "^", "2"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f2"}]}], ")"}], "*", "a15", "*", 
       "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f1", "^", "2"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f2"}]}], ")"}], "*", "b15", "*", 
       "a14"}], "-", 
      RowBox[{"4", "*", "f3", "*", "f0", "*", "a11", "*", "b14"}], "-", 
      RowBox[{"4", "*", "f3", "*", "f0", "*", "a14", "*", "b11"}], "+", 
      RowBox[{"4", "*", "f1", "*", "f0", "*", "a13", "*", "b14"}], "+", 
      RowBox[{"4", "*", "f1", "*", "f0", "*", "a14", "*", "b13"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi34", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"a0", "*", "b3"}], "-", 
      RowBox[{"2", "*", "a1", "*", "b1"}], "+", 
      RowBox[{"b0", "*", "a3"}], "+", 
      RowBox[{"2", "*", "a3", "*", "b3", "*", "f4"}], "+", 
      RowBox[{"2", "*", "f1", "*", "b8", "*", "a2"}], "-", 
      RowBox[{"2", "*", "b5", "*", "a4", "*", "f1"}], "-", 
      RowBox[{"2", "*", "a5", "*", "b4", "*", "f1"}], "+", 
      RowBox[{"2", "*", "f1", "*", "a8", "*", "b2"}], "+", 
      RowBox[{"4", "*", "b9", "*", "a2", "*", "f0"}], "-", 
      RowBox[{"6", "*", "a5", "*", "b5", "*", "f0"}], "+", 
      RowBox[{"4", "*", "a9", "*", "b2", "*", "f0"}], "-", 
      RowBox[{"8", "*", "a4", "*", "b13", "*", "f0", "*", "f4"}], "-", 
      RowBox[{"4", "*", "a5", "*", "b13", "*", "f0", "*", "f3"}], "-", 
      RowBox[{"4", "*", "b5", "*", "a13", "*", "f0", "*", "f3"}], "-", 
      RowBox[{"4", "*", "b3", "*", "a13", "*", "f0", "*", "f5"}], "-", 
      RowBox[{"8", "*", "b4", "*", "a13", "*", "f0", "*", "f4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f1", "^", "2"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2"}]}], ")"}], "*", "a14", "*", 
       "b5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f1", "^", "2"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2"}]}], ")"}], "*", "b14", "*", 
       "a5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f3"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "a5", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f3"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "b5", "*", 
       "a12"}], "-", 
      RowBox[{"8", "*", "b3", "*", "f0", "*", "f6", "*", "a15"}], "-", 
      RowBox[{"4", "*", "b4", "*", "a15", "*", "f5", "*", "f0"}], "-", 
      RowBox[{"4", "*", "a4", "*", "b15", "*", "f5", "*", "f0"}], "-", 
      RowBox[{"8", "*", "a3", "*", "f0", "*", "f6", "*", "b15"}], "-", 
      RowBox[{"4", "*", "a3", "*", "b13", "*", "f0", "*", "f5"}], "-", 
      RowBox[{"4", "*", "b4", "*", "a14", "*", "f0", "*", "f3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2"}], "+", 
         RowBox[{"f5", "*", "f3"}]}], ")"}], "*", "a10", "*", "b3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f5", "*", "f0"}], "+", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "b8", "*", "a7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "b6", "*", "a8"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "f1"}], "*", "f5"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f6"}]}], ")"}], "*", "b10", "*", 
       "a5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "b11", "*", 
       "a4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "f1"}], "*", "f5"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f6"}]}], ")"}], "*", "a10", "*", 
       "b5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f3"}], "+", 
         RowBox[{"8", "*", "f4", "*", "f0"}]}], ")"}], "*", "b8", "*", "a8"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"8", "*", "f0", "*", "f2"}]}], ")"}], "*", "b9", "*", "a9"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f5"}], "+", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "b7", "*", "a7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "a6", "*", "b8"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "a11", "*", 
       "b4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f5", "*", "f0"}], "+", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "a8", "*", "b7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2"}], "+", 
         RowBox[{"f5", "*", "f3"}]}], ")"}], "*", "b10", "*", "a3"}], "+", 
      RowBox[{"8", "*", "f4", "*", "f0", "*", "a9", "*", "b7"}], "+", 
      RowBox[{"8", "*", "f4", "*", "f0", "*", "b9", "*", "a7"}], "+", 
      RowBox[{"8", "*", "f3", "*", "f0", "*", "a9", "*", "b8"}], "+", 
      RowBox[{"8", "*", "f3", "*", "f0", "*", "b9", "*", "a8"}], "+", 
      RowBox[{"4", "*", "f5", "*", "f0", "*", "a6", "*", "b9"}], "-", 
      RowBox[{"2", "*", "a5", "*", "b11", "*", "f0", "*", "f5"}], "+", 
      RowBox[{"4", "*", "f5", "*", "f0", "*", "b6", "*", "a9"}], "-", 
      RowBox[{"2", "*", "b5", "*", "a11", "*", "f0", "*", "f5"}], "+", 
      RowBox[{"4", "*", "f1", "*", "f6", "*", "b7", "*", "a6"}], "-", 
      RowBox[{"6", "*", "a3", "*", "b11", "*", "f1", "*", "f6"}], "-", 
      RowBox[{"4", "*", "a4", "*", "b10", "*", "f1", "*", "f6"}], "-", 
      RowBox[{"4", "*", "b4", "*", "a10", "*", "f1", "*", "f6"}], "-", 
      RowBox[{"6", "*", "b3", "*", "a11", "*", "f1", "*", "f6"}], "+", 
      RowBox[{"4", "*", "f1", "*", "f6", "*", "a7", "*", "b6"}], "-", 
      RowBox[{"4", "*", "a4", "*", "b14", "*", "f0", "*", "f3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f5", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "b4", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "28"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "a3", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f5", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "b12", "*", 
       "a4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "28"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "b3", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "a11", "*", 
       "b14"}], "-", 
      RowBox[{"8", "*", "b10", "*", "a15", "*", "f6", "*", "f4", "*", "f0"}], 
      "-", 
      RowBox[{"8", "*", "a10", "*", "b15", "*", "f6", "*", "f4", "*", "f0"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f2", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}]}], ")"}], "*", "b15", "*", "a15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f2", "*", "f5"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "a15", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f2", "*", "f5"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "b15", "*", 
       "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"2", "*", "f0", "*", "f1", "*", "f5"}]}], ")"}], "*", "b15", 
       "*", "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f1", "*", "f4", "*", "f6"}]}], ")"}], "*", "b10", 
       "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"8", "*", "f2", "*", "f4", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f2", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f6"}]}], ")"}], "*", "b10", "*", 
       "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f1", "*", "f4", "*", "f6"}]}], ")"}], "*", "a10", 
       "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f0", "*", "f4", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f1", "*", "f3", "*", "f6"}]}], ")"}], "*", "b11", 
       "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"2", "*", "f0", "*", "f1", "*", "f5"}]}], ")"}], "*", "a15", 
       "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2", "*", "f1"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "-", 
         RowBox[{"32", "*", "f0", "*", "f3", "*", "f6"}]}], ")"}], "*", "b11",
        "*", "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f1", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f5"}], "-", 
         RowBox[{"16", "*", "f0", "*", "f2", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f4", "*", "f3", "*", "f0"}]}], ")"}], "*", "b12", 
       "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2", "*", "f1"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "-", 
         RowBox[{"32", "*", "f0", "*", "f3", "*", "f6"}]}], ")"}], "*", "b12",
        "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "24"}], "*", "f0", "*", "f4", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f1", "*", "f4"}], "-", 
         RowBox[{"6", "*", "f1", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a12", "*", "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f1", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f5"}], "-", 
         RowBox[{"16", "*", "f0", "*", "f2", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f4", "*", "f3", "*", "f0"}]}], ")"}], "*", "a12", 
       "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", 
          RowBox[{"f3", "^", "2"}]}], "-", 
         RowBox[{"24", "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"12", "*", "f0", "*", "f1", "*", "f5"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f4"}]}], ")"}], "*", "a14", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "24"}], "*", "f0", "*", "f4", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f1", "*", "f4"}], "-", 
         RowBox[{"6", "*", "f1", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a10", "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", 
          RowBox[{"f3", "^", "2"}]}], "-", 
         RowBox[{"24", "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"12", "*", "f0", "*", "f1", "*", "f5"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f4"}]}], ")"}], "*", "a12", "*", 
       "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "24"}], "*", "f0", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"f4", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"20", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f4", "*", "f3", "*", "f1"}], "-", 
         RowBox[{"136", "*", "f0", "*", "f2", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f2", "*", "f5"}]}], ")"}], "*", "a12", 
       "*", "b12"}], "-", 
      RowBox[{"8", "*", "b14", "*", "a10", "*", "f0", "*", "f2", "*", "f6"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f0", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"32", "*", "f0", "*", "f2", "*", "f6"}]}], ")"}], "*", "a15",
        "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f0", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"32", "*", "f0", "*", "f2", "*", "f6"}]}], ")"}], "*", "b15",
        "*", "a12"}], "-", 
      RowBox[{"8", "*", "b11", "*", "f0", "*", "f3", "*", "f6", "*", "a15"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}]}], ")"}], "*", "b10", 
       "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", 
          RowBox[{"f0", "^", "2"}], "*", "f4"}], "-", 
         RowBox[{"8", "*", "f0", "*", 
          RowBox[{"f2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f2"}]}], ")"}], "*", "a14", "*", 
       "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", 
          RowBox[{"f0", "^", "2"}], "*", "f5"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f2", "*", "f3"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f1", "*", "f0"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f3"}]}], ")"}], "*", "a14", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", 
          RowBox[{"f0", "^", "2"}], "*", "f5"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f2", "*", "f3"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f1", "*", "f0"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f3"}]}], ")"}], "*", "b14", "*", 
       "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f1", "*", "f5"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f4"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f4"}], "-", 
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}]}], ")"}], "*", "b13", "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}]}], ")"}], "*", "a10", 
       "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f0", "*", "f3", "*", "f5"}]}], ")"}], "*", "a11", 
       "*", "b13"}], "-", 
      RowBox[{"8", "*", "a14", "*", "b10", "*", "f0", "*", "f2", "*", "f6"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "b11", "*", 
       "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f0", "*", "f3", "*", "f5"}]}], ")"}], "*", "a13", 
       "*", "b11"}], "-", 
      RowBox[{
      "8", "*", "a11", "*", "f0", "*", "f3", "*", "f6", "*", "b15"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi41", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"b0", "*", "a5"}], "+", 
      RowBox[{"2", "*", "a2", "*", "b2"}], "+", 
      RowBox[{"a0", "*", "b5"}], "+", 
      RowBox[{"2", "*", "a5", "*", "b5", "*", "f2"}], "-", 
      RowBox[{"4", "*", "a6", "*", "b1", "*", "f6"}], "-", 
      RowBox[{"4", "*", "b6", "*", "a1", "*", "f6"}], "-", 
      RowBox[{"2", "*", "f5", "*", "b7", "*", "a1"}], "-", 
      RowBox[{"2", "*", "a3", "*", "b4", "*", "f5"}], "-", 
      RowBox[{"2", "*", "b3", "*", "a4", "*", "f5"}], "-", 
      RowBox[{"2", "*", "f5", "*", "a7", "*", "b1"}], "-", 
      RowBox[{"6", "*", "a3", "*", "b3", "*", "f6"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f4", "*", "f0"}], "+", 
         RowBox[{"f1", "*", "f3"}]}], ")"}], "*", "a14", "*", "b5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "a13", "*", 
       "b4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "b13", "*", 
       "a4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f4", "*", "f6"}], "+", 
         RowBox[{"f5", "^", "2"}]}], ")"}], "*", "a10", "*", "b3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f4", "*", "f6"}], "+", 
         RowBox[{"f5", "^", "2"}]}], ")"}], "*", "b10", "*", "a3"}], "-", 
      RowBox[{"4", "*", "b3", "*", "a11", "*", "f6", "*", "f3"}], "-", 
      RowBox[{"4", "*", "a4", "*", "b10", "*", "f6", "*", "f3"}], "-", 
      RowBox[{"8", "*", "b4", "*", "a11", "*", "f6", "*", "f2"}], "-", 
      RowBox[{"8", "*", "a4", "*", "b11", "*", "f6", "*", "f2"}], "-", 
      RowBox[{"8", "*", "f2", "*", "f6", "*", "a6", "*", "b8"}], "-", 
      RowBox[{"8", "*", "f3", "*", "f6", "*", "b6", "*", "a7"}], "-", 
      RowBox[{"4", "*", "b4", "*", "a10", "*", "f6", "*", "f3"}], "-", 
      RowBox[{"4", "*", "a3", "*", "b11", "*", "f6", "*", "f3"}], "-", 
      RowBox[{"8", "*", "f3", "*", "f6", "*", "a6", "*", "b7"}], "-", 
      RowBox[{"4", "*", "f5", "*", "f0", "*", "a8", "*", "b9"}], "-", 
      RowBox[{"8", "*", "f2", "*", "f6", "*", "b6", "*", "a8"}], "-", 
      RowBox[{"4", "*", "f1", "*", "f6", "*", "b9", "*", "a6"}], "-", 
      RowBox[{"4", "*", "f1", "*", "f6", "*", "a9", "*", "b6"}], "-", 
      RowBox[{"4", "*", "b5", "*", "a11", "*", "f6", "*", "f1"}], "-", 
      RowBox[{"4", "*", "a5", "*", "b11", "*", "f6", "*", "f1"}], "-", 
      RowBox[{"4", "*", "f5", "*", "f0", "*", "b8", "*", "a9"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "f1"}], "*", "f5"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f6"}]}], ")"}], "*", "a3", "*", 
       "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f5"}]}], ")"}], "*", "b8", "*", "a8"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f2", "*", "f5"}]}], ")"}], "*", "b8", "*", "a7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f5", "*", "f3"}], "-", 
         RowBox[{"8", "*", "f6", "*", "f2"}]}], ")"}], "*", "b7", "*", "a7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "a7", "*", "b9"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f2", "*", "f5"}]}], ")"}], "*", "b7", "*", "a8"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "b7", "*", "a9"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f4", "*", "f6"}]}], ")"}], "*", "b6", "*", "a6"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f3"}]}], ")"}], "*", "a12", "*", 
       "b3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "f1"}], "*", "f5"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f6"}]}], ")"}], "*", "b3", "*", 
       "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f3"}]}], ")"}], "*", "b12", "*", 
       "a3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f4", "*", "f0"}], "+", 
         RowBox[{"f1", "*", "f3"}]}], ")"}], "*", "b14", "*", "a5"}], "-", 
      RowBox[{"2", "*", "b3", "*", "a13", "*", "f6", "*", "f1"}], "-", 
      RowBox[{"6", "*", "b5", "*", "a13", "*", "f5", "*", "f0"}], "-", 
      RowBox[{"4", "*", "b4", "*", "a14", "*", "f5", "*", "f0"}], "-", 
      RowBox[{"2", "*", "a3", "*", "b13", "*", "f6", "*", "f1"}], "-", 
      RowBox[{"6", "*", "a5", "*", "b13", "*", "f5", "*", "f0"}], "-", 
      RowBox[{"4", "*", "a4", "*", "b14", "*", "f5", "*", "f0"}], "-", 
      RowBox[{"8", "*", "b5", "*", "f6", "*", "f0", "*", "a15"}], "-", 
      RowBox[{"4", "*", "b4", "*", "f6", "*", "f1", "*", "a15"}], "-", 
      RowBox[{"8", "*", "a5", "*", "f6", "*", "f0", "*", "b15"}], "-", 
      RowBox[{"4", "*", "a4", "*", "f6", "*", "f1", "*", "b15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f1", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f2", "*", "f5"}]}], ")"}], "*", "b12", "*", 
       "a4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f1", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f2", "*", "f5"}]}], ")"}], "*", "b4", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "28"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "b5", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "28"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "b12", "*", 
       "a5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a10", "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "b13", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f6", "*", "f2", "*", "f1"}]}], ")"}], "*", "a11", 
       "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f2", "*", "f4", "*", "f6"}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"2", "*", "f2", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "b11", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f2", "*", "f5", "*", "f6"}], "+", 
         RowBox[{
          RowBox[{"f5", "^", "2"}], "*", "f3"}], "-", 
         RowBox[{"4", "*", "f6", "*", "f4", "*", "f3"}], "-", 
         RowBox[{"8", "*", "f1", "*", 
          RowBox[{"f6", "^", "2"}]}]}], ")"}], "*", "a10", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f2", "*", "f5", "*", "f6"}], "+", 
         RowBox[{
          RowBox[{"f5", "^", "2"}], "*", "f3"}], "-", 
         RowBox[{"4", "*", "f6", "*", "f4", "*", "f3"}], "-", 
         RowBox[{"8", "*", "f1", "*", 
          RowBox[{"f6", "^", "2"}]}]}], ")"}], "*", "b10", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f6", "*", 
          RowBox[{"f4", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f4"}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f2"}]}], ")"}], "*", "b10", "*", 
       "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f5"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "a14", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f6", "*", "f2", "*", "f1"}]}], ")"}], "*", "b11", 
       "*", "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f0", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"16", "*", "f0", "*", "f2", "*", "f6"}]}], ")"}], "*", "b13",
        "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a13", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "b10", "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f5"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "b14", "*", 
       "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f4"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f4"}], "+", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f3", "^", "2"}]}]}], ")"}], "*", "b14", "*", "a14"}], "-", 
      RowBox[{"8", "*", "b10", "*", "a14", "*", "f6", "*", "f4", "*", "f0"}], 
      "-", 
      RowBox[{"8", "*", "a10", "*", "b14", "*", "f6", "*", "f4", "*", "f0"}], 
      "-", 
      RowBox[{"8", "*", "b13", "*", "f6", "*", "f3", "*", "f0", "*", "a15"}], 
      "-", 
      RowBox[{"8", "*", "b14", "*", "f6", "*", "f2", "*", "f0", "*", "a15"}], 
      "-", 
      RowBox[{"8", "*", "a13", "*", "f6", "*", "f3", "*", "f0", "*", "b15"}], 
      "-", 
      RowBox[{"8", "*", "a14", "*", "f6", "*", "f2", "*", "f0", "*", "b15"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f6", "*", 
          RowBox[{"f2", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f5", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"20", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"136", "*", "f0", "*", "f4", "*", "f6"}], "-", 
         RowBox[{"24", "*", "f1", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f3", "*", "f5", "*", "f2"}]}], ")"}], "*", "a12", 
       "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5", "*", "f6"}]}], ")"}], "*", "b15", 
       "*", "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5", "*", "f6"}]}], ")"}], "*", "a15", 
       "*", "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], "*", "f0", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"4", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"2", "*", "f1", "*", "f2", "*", "f5"}], "-", 
         RowBox[{"24", "*", "f0", "*", "f2", "*", "f6"}]}], ")"}], "*", "a12",
        "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], "*", "f0", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"4", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"2", "*", "f1", "*", "f2", "*", "f5"}], "-", 
         RowBox[{"24", "*", "f0", "*", "f2", "*", "f6"}]}], ")"}], "*", "a14",
        "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], "*", "f1", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"24", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f6"}], "-", 
         RowBox[{"2", "*", "f2", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a10", "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], "*", "f1", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"24", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f6"}], "-", 
         RowBox[{"2", "*", "f2", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a12", "*", "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2", "*", "f1"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "-", 
         RowBox[{"32", "*", "f0", "*", "f3", "*", "f6"}]}], ")"}], "*", "a12",
        "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2", "*", "f1"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "-", 
         RowBox[{"32", "*", "f0", "*", "f3", "*", "f6"}]}], ")"}], "*", "b12",
        "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f0", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f2", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"16", "*", "f1", "*", "f4", "*", "f6"}]}], ")"}], "*", "b11",
        "*", "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f0", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f2", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"16", "*", "f1", "*", "f4", "*", "f6"}]}], ")"}], "*", "b12",
        "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"6", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"32", "*", "f0", "*", "f4", "*", "f6"}]}], ")"}], "*", "a15",
        "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"6", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"32", "*", "f0", "*", "f4", "*", "f6"}]}], ")"}], "*", "b15",
        "*", "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f4", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a15", "*", "b15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f4", "*", "f6"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f0", "*", "f5", "*", "f6"}]}], ")"}], "*", "a15", 
       "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f4", "*", "f6"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f0", "*", "f5", "*", "f6"}]}], ")"}], "*", "b15", 
       "*", "a11"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi42", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"2", "*", "a0", "*", "b4"}], "+", 
      RowBox[{"2", "*", "b1", "*", "a2"}], "+", 
      RowBox[{"2", "*", "a1", "*", "b2"}], "+", 
      RowBox[{"2", "*", "b0", "*", "a4"}], "+", 
      RowBox[{"4", "*", "f2", "*", "a8", "*", "b2"}], "+", 
      RowBox[{"4", "*", "a1", "*", "f4", "*", "b7"}], "+", 
      RowBox[{"f3", "*", "a12", "*", "b0"}], "+", 
      RowBox[{"b0", "*", "f1", "*", "a14"}], "+", 
      RowBox[{"2", "*", "f3", "*", "a8", "*", "b1"}], "+", 
      RowBox[{"b3", "*", "f3", "*", "a5"}], "+", 
      RowBox[{"a0", "*", "f5", "*", "b10"}], "+", 
      RowBox[{"4", "*", "a3", "*", "f4", "*", "b4"}], "+", 
      RowBox[{"2", "*", "a1", "*", "f5", "*", "b6"}], "+", 
      RowBox[{"4", "*", "b1", "*", "f4", "*", "a7"}], "+", 
      RowBox[{"2", "*", "a3", "*", "b3", "*", "f5"}], "+", 
      RowBox[{"2", "*", "f3", "*", "a7", "*", "b2"}], "+", 
      RowBox[{"a0", "*", "f3", "*", "b12"}], "+", 
      RowBox[{"f5", "*", "a10", "*", "b0"}], "+", 
      RowBox[{"f3", "*", "a3", "*", "b5"}], "+", 
      RowBox[{"4", "*", "f3", "*", "a4", "*", "b4"}], "+", 
      RowBox[{"4", "*", "f2", "*", "b8", "*", "a2"}], "+", 
      RowBox[{"2", "*", "a5", "*", "b5", "*", "f1"}], "+", 
      RowBox[{"2", "*", "f1", "*", "b9", "*", "a2"}], "+", 
      RowBox[{"2", "*", "f3", "*", "b8", "*", "a1"}], "+", 
      RowBox[{"4", "*", "b3", "*", "f4", "*", "a4"}], "+", 
      RowBox[{"2", "*", "a9", "*", "b2", "*", "f1"}], "+", 
      RowBox[{"2", "*", "f3", "*", "b7", "*", "a2"}], "+", 
      RowBox[{"4", "*", "a5", "*", "b4", "*", "f2"}], "+", 
      RowBox[{"4", "*", "b5", "*", "a4", "*", "f2"}], "+", 
      RowBox[{"2", "*", "b1", "*", "f5", "*", "a6"}], "+", 
      RowBox[{"a0", "*", "f1", "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f1"}]}], ")"}], "*", "a14", "*", 
       "b5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "a11", "*", 
       "b5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", "f2"}], "+", 
         RowBox[{"f5", "*", "f3"}]}], ")"}], "*", "a11", "*", "b3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "b11", "*", 
       "a5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f4", "*", "f5"}], "+", 
         RowBox[{"4", "*", "f3", "*", "f6"}]}], ")"}], "*", "b10", "*", 
       "a3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", "f2"}], "+", 
         RowBox[{"f5", "*", "f3"}]}], ")"}], "*", "b11", "*", "a3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f4", "*", "f5"}], "+", 
         RowBox[{"4", "*", "f3", "*", "f6"}]}], ")"}], "*", "a10", "*", 
       "b3"}], "+", 
      RowBox[{"4", "*", "f3", "*", "f0", "*", "a9", "*", "b9"}], "+", 
      RowBox[{"4", "*", "a4", "*", "b11", "*", "f5", "*", "f2"}], "+", 
      RowBox[{"4", "*", "f3", "*", "f6", "*", "a6", "*", "b6"}], "+", 
      RowBox[{"4", "*", "b10", "*", "f3", "*", "f5", "*", "a4"}], "+", 
      RowBox[{"4", "*", "f3", "*", "f5", "*", "a10", "*", "b4"}], "+", 
      RowBox[{"2", "*", "b5", "*", "a10", "*", "f5", "*", "f2"}], "+", 
      RowBox[{"4", "*", "b4", "*", "a11", "*", "f5", "*", "f2"}], "+", 
      RowBox[{"2", "*", "a5", "*", "b10", "*", "f5", "*", "f2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"2", "*", "f3", "*", "f4"}]}], ")"}], "*", "b3", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f5", "*", "f0"}], "+", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "b9", "*", "a7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"4", "*", "f3", "*", "f4"}], "+", 
         RowBox[{"8", "*", "f1", "*", "f6"}]}], ")"}], "*", "b7", "*", "a7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f4", "*", "f0"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f3"}]}], ")"}], "*", "b8", "*", "a9"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f5", "*", "f3"}], "+", 
         RowBox[{"8", "*", "f6", "*", "f2"}]}], ")"}], "*", "b7", "*", "a6"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f4", "*", "f0"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f3"}]}], ")"}], "*", "b9", "*", "a8"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f5", "*", "f0"}], "+", 
         RowBox[{"8", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"4", "*", "f2", "*", "f3"}]}], ")"}], "*", "b8", "*", "a8"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f4", "*", "f2"}], "+", 
         RowBox[{"8", "*", "f1", "*", "f5"}], "+", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "b8", "*", "a7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "a9", "*", "b6"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"8", "*", "f1", "*", "f6"}]}], ")"}], "*", "b6", "*", "a8"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f5", "*", "f0"}], "+", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "b7", "*", "a9"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"8", "*", "f1", "*", "f6"}]}], ")"}], "*", "a6", "*", "b8"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f5", "*", "f3"}], "+", 
         RowBox[{"8", "*", "f6", "*", "f2"}]}], ")"}], "*", "b6", "*", "a7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "b9", "*", "a6"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f4", "*", "f2"}], "+", 
         RowBox[{"8", "*", "f1", "*", "f5"}], "+", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "a8", "*", "b7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f0"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f3"}]}], ")"}], "*", "b12", "*", 
       "a5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "a13", "*", 
       "b3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f1", "*", "f3"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "b5", "*", 
       "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "b13", "*", 
       "a3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f1", "*", "f3"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "a5", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f1"}]}], ")"}], "*", "b14", "*", 
       "a5"}], "+", 
      RowBox[{"4", "*", "b4", "*", "a13", "*", "f4", "*", "f1"}], "+", 
      RowBox[{"4", "*", "b4", "*", "a14", "*", "f1", "*", "f3"}], "+", 
      RowBox[{"2", "*", "b3", "*", "f4", "*", "f1", "*", "a14"}], "+", 
      RowBox[{"4", "*", "a4", "*", "b13", "*", "f4", "*", "f1"}], "+", 
      RowBox[{"4", "*", "a4", "*", "b14", "*", "f1", "*", "f3"}], "+", 
      RowBox[{"2", "*", "a3", "*", "f4", "*", "f1", "*", "b14"}], "+", 
      RowBox[{"2", "*", "b5", "*", "f0", "*", "f5", "*", "a15"}], "+", 
      RowBox[{"2", "*", "b4", "*", "f1", "*", "f5", "*", "a15"}], "+", 
      RowBox[{"2", "*", "b3", "*", "f1", "*", "f6", "*", "a15"}], "+", 
      RowBox[{"2", "*", "a3", "*", "f1", "*", "f6", "*", "b15"}], "+", 
      RowBox[{"2", "*", "a4", "*", "f1", "*", "f5", "*", "b15"}], "+", 
      RowBox[{"2", "*", "a5", "*", "f0", "*", "f5", "*", "b15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"2", "*", "f3", "*", "f4"}]}], ")"}], "*", "b12", "*", 
       "a3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", "f5"}], "+", 
         RowBox[{"8", "*", "f4", "*", "f2"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "b12", "*", 
       "a4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", "f5"}], "+", 
         RowBox[{"8", "*", "f4", "*", "f2"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "b4", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f0"}], "+", 
         RowBox[{"2", "*", "f2", "*", "f3"}]}], ")"}], "*", "b5", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "-", 
         RowBox[{"12", "*", "f0", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f6", "*", "f2", "*", "f1"}], "+", 
         RowBox[{"f1", "*", "f3", "*", "f5"}]}], ")"}], "*", "a13", "*", 
       "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f5", "*", "f1", "*", "f4"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f4", "*", "f6"}]}], ")"}], "*", "a10", 
       "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "-", 
         RowBox[{"12", "*", "f0", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f6", "*", "f2", "*", "f1"}], "+", 
         RowBox[{"f1", "*", "f3", "*", "f5"}]}], ")"}], "*", "a11", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "b15", "*", "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f2", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f6"}]}], ")"}], "*", "a10", "*", 
       "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", 
          RowBox[{"f6", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f3"}], "+", 
         RowBox[{"4", "*", "f6", "*", "f4", "*", "f3"}]}], ")"}], "*", "b10", 
       "*", "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f2", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"8", "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "b11", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f2", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f6"}]}], ")"}], "*", "b10", "*", 
       "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", 
          RowBox[{"f4", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f1", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"12", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f4", "*", "f3", "*", "f1"}]}], ")"}], "*", "b12", 
       "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", "*", "f6", "*", "f2", "*", "f1"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"f2", "^", "2"}], "*", "f5"}], "+", 
         RowBox[{"8", "*", "f1", "*", 
          RowBox[{"f4", "^", "2"}]}], "+", 
         RowBox[{"4", "*", "f3", "*", "f2", "*", "f4"}], "-", 
         RowBox[{"12", "*", "f0", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"32", "*", "f5", "*", "f4", "*", "f0"}]}], ")"}], "*", "a12",
        "*", "b12"}], "+", 
      RowBox[{"2", "*", "b10", "*", "f3", "*", "f5", "*", "f1", "*", "a14"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f5", "*", "f1", "*", "f4"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f4", "*", "f6"}]}], ")"}], "*", "b10", 
       "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f2", "*", "f5"}]}], ")"}], "*", "b11", 
       "*", "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f5"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"8", "*", "f1", "*", "f0", "*", "f6"}]}], ")"}], "*", "b13", 
       "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f4"}], "+", 
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f3", "^", "2"}]}], "+", 
         RowBox[{"4", "*", "f0", "*", "f1", "*", "f5"}]}], ")"}], "*", "a14", 
       "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f1", "*", "f2", "*", "f5"}]}], ")"}], "*", "a11", 
       "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f4"}], "+", 
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f3", "^", "2"}]}], "+", 
         RowBox[{"4", "*", "f0", "*", "f1", "*", "f5"}]}], ")"}], "*", "b14", 
       "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f2", "*", "f3"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f3"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"f0", "^", "2"}], "*", "f5"}]}], ")"}], "*", "a14", "*", 
       "b14"}], "+", 
      RowBox[{"2", "*", "a10", "*", "f5", "*", "f1", "*", "f3", "*", "b14"}], 
      "+", 
      RowBox[{"4", "*", "f0", "*", "f3", "*", "f6", "*", "a15", "*", "b15"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a15", "*", "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f5"}], "+", 
         RowBox[{"4", "*", "f1", "*", "f4", "*", "f2"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f3", "^", "2"}]}]}], ")"}], "*", "a12", "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"4", "*", "f4", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f5"}], "+", 
         RowBox[{"4", "*", "f1", "*", "f4", "*", "f2"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f3", "^", "2"}]}]}], ")"}], "*", "a14", "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"8", "*", "f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"4", "*", "f2", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f2", "*", "f4"}], "+", 
         RowBox[{
          RowBox[{"f3", "^", "2"}], "*", "f5"}], "-", 
         RowBox[{"8", "*", "f1", "*", "f4", "*", "f6"}]}], ")"}], "*", "a10", 
       "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"8", "*", "f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"4", "*", "f2", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f2", "*", "f4"}], "+", 
         RowBox[{
          RowBox[{"f3", "^", "2"}], "*", "f5"}], "-", 
         RowBox[{"8", "*", "f1", "*", "f4", "*", "f6"}]}], ")"}], "*", "a12", 
       "*", "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", 
          RowBox[{"f4", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f1", "*", "f2", "*", "f5"}], "+", 
         RowBox[{"12", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f4", "*", "f3", "*", "f1"}]}], ")"}], "*", "a12", 
       "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f2", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f0", "*", "f4", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"12", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f3", "*", "f5", "*", "f2"}]}], ")"}], "*", "b11", 
       "*", "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f2", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f0", "*", "f4", "*", "f6"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f1", "*", "f4"}], "+", 
         RowBox[{"12", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f3", "*", "f5", "*", "f2"}]}], ")"}], "*", "b12", 
       "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f0", "*", "f6"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "a15", "*", 
       "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f0", "*", "f6"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "b15", "*", 
       "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", "f2", "*", "f1"}], "+", 
         RowBox[{"f1", "*", "f3", "*", "f5"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "+", 
         RowBox[{"8", "*", "f0", "*", "f3", "*", "f6"}]}], ")"}], "*", "a15", 
       "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f6", "*", "f2", "*", "f1"}], "+", 
         RowBox[{"f1", "*", "f3", "*", "f5"}], "+", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "+", 
         RowBox[{"8", "*", "f0", "*", "f3", "*", "f6"}]}], ")"}], "*", "b15", 
       "*", "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a15", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f0", "*", "f3", "*", "f5"}]}], ")"}], "*", "a15", 
       "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f1", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "b15", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"2", "*", "f0", "*", "f3", "*", "f5"}]}], ")"}], "*", "b15", 
       "*", "a13"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi43", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"a0", "*", "b3"}], "+", 
      RowBox[{"2", "*", "a1", "*", "b1"}], "+", 
      RowBox[{"b0", "*", "a3"}], "+", 
      RowBox[{"2", "*", "a3", "*", "b3", "*", "f4"}], "-", 
      RowBox[{"2", "*", "a5", "*", "b4", "*", "f1"}], "-", 
      RowBox[{"2", "*", "b5", "*", "a4", "*", "f1"}], "-", 
      RowBox[{"4", "*", "a9", "*", "b2", "*", "f0"}], "-", 
      RowBox[{"6", "*", "a5", "*", "b5", "*", "f0"}], "-", 
      RowBox[{"4", "*", "b9", "*", "a2", "*", "f0"}], "-", 
      RowBox[{"2", "*", "f1", "*", "a8", "*", "b2"}], "-", 
      RowBox[{"2", "*", "f1", "*", "b8", "*", "a2"}], "-", 
      RowBox[{"8", "*", "a4", "*", "b13", "*", "f0", "*", "f4"}], "-", 
      RowBox[{"4", "*", "a5", "*", "b13", "*", "f0", "*", "f3"}], "-", 
      RowBox[{"4", "*", "b5", "*", "a13", "*", "f0", "*", "f3"}], "-", 
      RowBox[{"4", "*", "b3", "*", "a13", "*", "f0", "*", "f5"}], "-", 
      RowBox[{"8", "*", "b4", "*", "a13", "*", "f0", "*", "f4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f1", "^", "2"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2"}]}], ")"}], "*", "a14", "*", 
       "b5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f1", "^", "2"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2"}]}], ")"}], "*", "b14", "*", 
       "a5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f3"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "a5", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f3"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f0"}]}], ")"}], "*", "b5", "*", 
       "a12"}], "-", 
      RowBox[{"8", "*", "b3", "*", "f0", "*", "f6", "*", "a15"}], "-", 
      RowBox[{"4", "*", "b4", "*", "a15", "*", "f5", "*", "f0"}], "-", 
      RowBox[{"4", "*", "a4", "*", "b15", "*", "f5", "*", "f0"}], "-", 
      RowBox[{"8", "*", "a3", "*", "f0", "*", "f6", "*", "b15"}], "-", 
      RowBox[{"4", "*", "a3", "*", "b13", "*", "f0", "*", "f5"}], "-", 
      RowBox[{"4", "*", "b4", "*", "a14", "*", "f0", "*", "f3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2"}], "+", 
         RowBox[{"f5", "*", "f3"}]}], ")"}], "*", "a10", "*", "b3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "f1"}], "*", "f5"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f6"}]}], ")"}], "*", "b10", "*", 
       "a5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "b11", "*", 
       "a4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "f1"}], "*", "f5"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f6"}]}], ")"}], "*", "a10", "*", 
       "b5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "a11", "*", 
       "b4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2"}], "+", 
         RowBox[{"f5", "*", "f3"}]}], ")"}], "*", "b10", "*", "a3"}], "-", 
      RowBox[{"8", "*", "f4", "*", "f0", "*", "a9", "*", "b7"}], "-", 
      RowBox[{"8", "*", "f4", "*", "f0", "*", "b9", "*", "a7"}], "-", 
      RowBox[{"8", "*", "f3", "*", "f0", "*", "a9", "*", "b8"}], "-", 
      RowBox[{"8", "*", "f3", "*", "f0", "*", "b9", "*", "a8"}], "-", 
      RowBox[{"4", "*", "f5", "*", "f0", "*", "a6", "*", "b9"}], "-", 
      RowBox[{"2", "*", "a5", "*", "b11", "*", "f0", "*", "f5"}], "-", 
      RowBox[{"4", "*", "f5", "*", "f0", "*", "b6", "*", "a9"}], "-", 
      RowBox[{"2", "*", "b5", "*", "a11", "*", "f0", "*", "f5"}], "-", 
      RowBox[{"4", "*", "f1", "*", "f6", "*", "b7", "*", "a6"}], "-", 
      RowBox[{"6", "*", "a3", "*", "b11", "*", "f1", "*", "f6"}], "-", 
      RowBox[{"4", "*", "a4", "*", "b10", "*", "f1", "*", "f6"}], "-", 
      RowBox[{"4", "*", "b4", "*", "a10", "*", "f1", "*", "f6"}], "-", 
      RowBox[{"6", "*", "b3", "*", "a11", "*", "f1", "*", "f6"}], "-", 
      RowBox[{"4", "*", "f1", "*", "f6", "*", "a7", "*", "b6"}], "-", 
      RowBox[{"4", "*", "a4", "*", "b14", "*", "f0", "*", "f3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f4", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f3"}]}], ")"}], "*", "b8", "*", "a8"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "b6", "*", "a8"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f5"}]}], ")"}], "*", "b7", "*", "a7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f5", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "a8", "*", "b7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f5", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "b8", "*", "a7"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f1", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f6"}]}], ")"}], "*", "a6", "*", "b8"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}]}]}], ")"}], "*", "b9", "*", "a9"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f5", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "b4", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "28"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "a3", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f5", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f4"}]}], ")"}], "*", "b12", "*", 
       "a4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "28"}], "*", "f0", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f5"}]}], ")"}], "*", "b3", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "a11", "*", 
       "b14"}], "-", 
      RowBox[{"8", "*", "b10", "*", "a15", "*", "f6", "*", "f4", "*", "f0"}], 
      "-", 
      RowBox[{"8", "*", "a10", "*", "b15", "*", "f6", "*", "f4", "*", "f0"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f2", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}]}], ")"}], "*", "b15", "*", "a15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f2", "*", "f5"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "a15", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f2", "*", "f5"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "b15", "*", 
       "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"2", "*", "f0", "*", "f1", "*", "f5"}]}], ")"}], "*", "b15", 
       "*", "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f1", "*", "f4", "*", "f6"}]}], ")"}], "*", "b10", 
       "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"8", "*", "f2", "*", "f4", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f2", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f6"}]}], ")"}], "*", "b10", "*", 
       "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f1", "*", "f4", "*", "f6"}]}], ")"}], "*", "a10", 
       "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f0", "*", "f4", "*", "f6"}], "+", 
         RowBox[{"2", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f1", "*", "f3", "*", "f6"}]}], ")"}], "*", "b11", 
       "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"2", "*", "f0", "*", "f1", "*", "f5"}]}], ")"}], "*", "a15", 
       "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2", "*", "f1"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "-", 
         RowBox[{"32", "*", "f0", "*", "f3", "*", "f6"}]}], ")"}], "*", "b11",
        "*", "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f1", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f5"}], "-", 
         RowBox[{"16", "*", "f0", "*", "f2", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f4", "*", "f3", "*", "f0"}]}], ")"}], "*", "b12", 
       "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2", "*", "f1"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}], "-", 
         RowBox[{"32", "*", "f0", "*", "f3", "*", "f6"}]}], ")"}], "*", "b12",
        "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "24"}], "*", "f0", "*", "f4", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f1", "*", "f4"}], "-", 
         RowBox[{"6", "*", "f1", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a12", "*", "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f1", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f5"}], "-", 
         RowBox[{"16", "*", "f0", "*", "f2", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f4", "*", "f3", "*", "f0"}]}], ")"}], "*", "a12", 
       "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", 
          RowBox[{"f3", "^", "2"}]}], "-", 
         RowBox[{"24", "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"12", "*", "f0", "*", "f1", "*", "f5"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f4"}]}], ")"}], "*", "a14", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "24"}], "*", "f0", "*", "f4", "*", "f6"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f1", "*", "f4"}], "-", 
         RowBox[{"6", "*", "f1", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a10", "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", 
          RowBox[{"f3", "^", "2"}]}], "-", 
         RowBox[{"24", "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"12", "*", "f0", "*", "f1", "*", "f5"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f4"}]}], ")"}], "*", "a12", "*", 
       "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "24"}], "*", "f0", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"f4", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"20", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f4", "*", "f3", "*", "f1"}], "-", 
         RowBox[{"136", "*", "f0", "*", "f2", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f1", "*", "f2", "*", "f5"}]}], ")"}], "*", "a12", 
       "*", "b12"}], "-", 
      RowBox[{"8", "*", "b14", "*", "a10", "*", "f0", "*", "f2", "*", "f6"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f0", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"32", "*", "f0", "*", "f2", "*", "f6"}]}], ")"}], "*", "a15",
        "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f0", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"32", "*", "f0", "*", "f2", "*", "f6"}]}], ")"}], "*", "b15",
        "*", "a12"}], "-", 
      RowBox[{"8", "*", "b11", "*", "f0", "*", "f3", "*", "f6", "*", "a15"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}]}], ")"}], "*", "b10", 
       "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", 
          RowBox[{"f0", "^", "2"}], "*", "f4"}], "-", 
         RowBox[{"8", "*", "f0", "*", 
          RowBox[{"f2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f2"}]}], ")"}], "*", "a14", "*", 
       "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", 
          RowBox[{"f0", "^", "2"}], "*", "f5"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f2", "*", "f3"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f1", "*", "f0"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f3"}]}], ")"}], "*", "a14", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", 
          RowBox[{"f0", "^", "2"}], "*", "f5"}], "-", 
         RowBox[{"4", "*", "f0", "*", "f2", "*", "f3"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f1", "*", "f0"}], "+", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f3"}]}], ")"}], "*", "b14", "*", 
       "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f1", "*", "f5"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f4"}], "-", 
         RowBox[{"8", "*", "f0", "*", "f2", "*", "f4"}], "-", 
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f0", "^", "2"}]}]}], ")"}], "*", "b13", "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", "f3", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f5", "*", "f4", "*", "f0"}]}], ")"}], "*", "a10", 
       "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f0", "*", "f3", "*", "f5"}]}], ")"}], "*", "a11", 
       "*", "b13"}], "-", 
      RowBox[{"8", "*", "a14", "*", "b10", "*", "f0", "*", "f2", "*", "f6"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "f1", "*", "f0", "*", "f6"}], "-", 
         RowBox[{
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "b11", "*", 
       "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f0", "*", "f3", "*", "f5"}]}], ")"}], "*", "a13", 
       "*", "b11"}], "-", 
      RowBox[{
      "8", "*", "a11", "*", "f0", "*", "f3", "*", "f6", "*", "b15"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi44", "[", 
      RowBox[{
      "a0_", ",", "a1_", ",", "a2_", ",", "a3_", ",", "a4_", ",", "a5_", ",", 
       "a6_", ",", "a7_", ",", "a8_", ",", "a9_", ",", "a10_", ",", "a11_", 
       ",", "a12_", ",", "a13_", ",", "a14_", ",", "a15_", ",", "b0_", ",", 
       "b1_", ",", "b2_", ",", "b3_", ",", "b4_", ",", "b5_", ",", "b6_", ",",
        "b7_", ",", "b8_", ",", "b9_", ",", "b10_", ",", "b11_", ",", "b12_", 
       ",", "b13_", ",", "b14_", ",", "b15_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"a0", "*", "b0"}], "+", "0", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f4", "*", "f0"}], "-", 
         RowBox[{"2", "*", "f1", "*", "f3"}]}], ")"}], "*", "a5", "*", "b5"}],
       "+", 
      RowBox[{"8", "*", "a5", "*", "f5", "*", "f0", "*", "b4"}], "+", 
      RowBox[{"8", "*", "b5", "*", "f5", "*", "f0", "*", "a4"}], "+", 
      RowBox[{"8", "*", "b3", "*", "f6", "*", "f1", "*", "a4"}], "+", 
      RowBox[{"8", "*", "a3", "*", "f6", "*", "f1", "*", "b4"}], "+", 
      RowBox[{"8", "*", "a3", "*", "b5", "*", "f6", "*", "f0"}], "+", 
      RowBox[{"8", "*", "a5", "*", "b3", "*", "f6", "*", "f0"}], "+", 
      RowBox[{"32", "*", "f6", "*", "f0", "*", "a4", "*", "b4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f6", "*", "f2"}], "-", 
         RowBox[{"2", "*", "f5", "*", "f3"}]}], ")"}], "*", "a3", "*", "b3"}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", "f0", "*", "f2", "*", "f5"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "a5", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f0", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"32", "*", "f0", "*", "f2", "*", "f6"}]}], ")"}], "*", "b4", 
       "*", "a13"}], "+", 
      RowBox[{"16", "*", "f6", "*", "f3", "*", "f0", "*", "a4", "*", "b15"}], 
      "+", 
      RowBox[{"16", "*", "f6", "*", "f3", "*", "f0", "*", "b4", "*", "a15"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f3", "*", "f5"}], "+", 
         RowBox[{"96", "*", "f0", "*", "f3", "*", "f6"}]}], ")"}], "*", "b12",
        "*", "a4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"64", "*", "f0", "*", "f2", "*", "f6"}], "+", 
         RowBox[{"12", "*", "f0", "*", "f3", "*", "f5"}]}], ")"}], "*", "b5", 
       "*", "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"64", "*", "f0", "*", "f2", "*", "f6"}], "+", 
         RowBox[{"12", "*", "f0", "*", "f3", "*", "f5"}]}], ")"}], "*", "b12",
        "*", "a5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"16", "*", "f1", "*", "f4", "*", "f6"}]}], ")"}], "*", "b4", 
       "*", "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f1", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f0", "*", "f5", "*", "f6"}], "+", 
         RowBox[{"16", "*", "f1", "*", "f4", "*", "f6"}]}], ")"}], "*", "b10",
        "*", "a4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f6"}], "-", 
         RowBox[{"4", "*", "f2", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f2", "*", "f4", "*", "f6"}]}], ")"}], "*", "b10",
        "*", "a3"}], "+", 
      RowBox[{"16", "*", "a14", "*", "b3", "*", "f6", "*", "f2", "*", "f0"}], 
      "+", 
      RowBox[{"16", "*", "a13", "*", "b3", "*", "f6", "*", "f3", "*", "f0"}], 
      "+", 
      RowBox[{"16", "*", "a3", "*", "b13", "*", "f6", "*", "f3", "*", "f0"}], 
      "+", 
      RowBox[{"16", "*", "a3", "*", "b14", "*", "f6", "*", "f2", "*", "f0"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", "f0", "*", "f2", "*", "f5"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f5"}]}], ")"}], "*", "a13", "*", 
       "b5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", 
          RowBox[{"f1", "^", "2"}], "*", "f5"}], "+", 
         RowBox[{"16", "*", "f1", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"16", "*", "f0", "*", "f2", "*", "f5"}]}], ")"}], "*", "b4", 
       "*", "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", 
          RowBox[{"f1", "^", "2"}], "*", "f4"}], "+", 
         RowBox[{"4", "*", "f0", "*", "f1", "*", "f5"}], "-", 
         RowBox[{"4", "*", "f0", "*", 
          RowBox[{"f3", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f0", "*", "f2", "*", "f4"}]}], ")"}], "*", "b5", 
       "*", "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f0", "*", "f3", "*", "f5"}], "-", 
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"32", "*", "f0", "*", "f2", "*", "f6"}]}], ")"}], "*", "a4", 
       "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", 
          RowBox[{"f1", "^", "2"}], "*", "f4"}], "+", 
         RowBox[{"4", "*", "f0", "*", "f1", "*", "f5"}], "-", 
         RowBox[{"4", "*", "f0", "*", 
          RowBox[{"f3", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f0", "*", "f2", "*", "f4"}]}], ")"}], "*", "b14",
        "*", "a5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", 
          RowBox[{"f1", "^", "2"}], "*", "f5"}], "+", 
         RowBox[{"16", "*", "f1", "*", "f0", "*", "f6"}], "+", 
         RowBox[{"16", "*", "f0", "*", "f2", "*", "f5"}]}], ")"}], "*", "b14",
        "*", "a4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", "f1", "*", "f4", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f1", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a11", "*", "b3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", "f1", "*", "f4", "*", "f6"}], "-", 
         RowBox[{"4", "*", "f1", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a3", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"32", "*", "f0", "*", "f4", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "b4", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f5", "*", "f6"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f6"}], "-", 
         RowBox[{"4", "*", "f2", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f2", "*", "f4", "*", "f6"}]}], ")"}], "*", "b3", 
       "*", "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f1", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"32", "*", "f0", "*", "f4", "*", "f6"}], "-", 
         RowBox[{"8", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a4", "*", "b11"}], "+", 
      RowBox[{"16", "*", "a10", "*", "b5", "*", "f6", "*", "f4", "*", "f0"}], 
      "+", 
      RowBox[{"16", "*", "a5", "*", "b10", "*", "f6", "*", "f4", "*", "f0"}], 
      "+", 
      RowBox[{"16", "*", "a5", "*", "b11", "*", "f6", "*", "f3", "*", "f0"}], 
      "+", 
      RowBox[{"16", "*", "a11", "*", "b5", "*", "f6", "*", "f3", "*", "f0"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f0", "*", "f2", "*", "f6"}]}], ")"}], "*", "a15",
        "*", "b5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f0", "*", "f2", "*", "f6"}]}], ")"}], "*", "b15",
        "*", "a5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", "*", "f1", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"64", "*", "f0", "*", "f4", "*", "f6"}], "-", 
         RowBox[{"16", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "b3", "*", "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "f1", "*", "f3", "*", "f5"}], "+", 
         RowBox[{"96", "*", "f0", "*", "f3", "*", "f6"}]}], ")"}], "*", "b4", 
       "*", "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f0", "*", "f4", "*", "f6"}]}], ")"}], "*", "a15",
        "*", "b3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f0", "*", "f4", "*", "f6"}]}], ")"}], "*", "b15",
        "*", "a3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", "*", "f1", "*", "f3", "*", "f6"}], "+", 
         RowBox[{"64", "*", "f0", "*", "f4", "*", "f6"}], "-", 
         RowBox[{"16", "*", "f0", "*", 
          RowBox[{"f5", "^", "2"}]}]}], ")"}], "*", "a3", "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f5", "*", "f2", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"32", "*", "f6", "*", "f2", "*", "f1", "*", "f0"}], "-", 
         RowBox[{"16", "*", "f6", "*", "f3", "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f1", "^", "3"}]}], "+", 
         RowBox[{"16", "*", "f5", "*", 
          RowBox[{"f2", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"4", "*", "f5", "*", "f3", "*", "f1", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f5", "*", "f4", "*", 
          RowBox[{"f0", "^", "2"}]}]}], ")"}], "*", "b13", "*", "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"80", "*", "f6", "*", "f5", "*", 
          RowBox[{"f0", "^", "2"}]}], "+", 
         RowBox[{"8", "*", "f5", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"96", "*", "f6", "*", "f3", "*", "f2", "*", "f0"}], "-", 
         RowBox[{"20", "*", "f6", "*", "f3", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"16", "*", "f6", "*", "f4", "*", "f1", "*", "f0"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f1", "*", "f0"}]}], ")"}], "*", 
       "b12", "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f5", "*", "f3", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"24", "*", "f6", "*", "f3", "*", "f1", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f5", "*", "f3", "*", "f2", "*", "f0"}], "-", 
         RowBox[{"16", "*", "f6", "*", "f2", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"64", "*", "f6", "*", 
          RowBox[{"f2", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"f5", "^", "2"}], "*", 
          RowBox[{"f0", "^", "2"}]}], "+", 
         RowBox[{"32", "*", "f6", "*", "f4", "*", 
          RowBox[{"f0", "^", "2"}]}]}], ")"}], "*", "a14", "*", "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f6", "*", "f5", "*", "f1", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"32", "*", 
          RowBox[{"f6", "^", "2"}], "*", 
          RowBox[{"f0", "^", "2"}]}]}], ")"}], "*", "a13", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f1", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", "f5", "*", "f2", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", "f4", "*", "f3", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f6", "*", "f5", "*", 
          RowBox[{"f1", "^", "2"}]}]}], ")"}], "*", "b10", "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", "f6", "*", "f3", "*", "f2", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", "f4", "*", "f1", "*", "f0"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f1", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", "f5", "*", 
          RowBox[{"f0", "^", "2"}]}]}], ")"}], "*", "b11", "*", "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f6", "*", "f5", "*", "f1", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"32", "*", 
          RowBox[{"f6", "^", "2"}], "*", 
          RowBox[{"f0", "^", "2"}]}]}], ")"}], "*", "a11", "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"32", "*", "f6", "*", 
          RowBox[{"f4", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"8", "*", "f6", "*", "f5", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"8", "*", "f6", "*", "f4", "*", "f3", "*", "f1"}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f4", "*", "f0"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f3", "*", "f1"}]}], ")"}], "*", 
       "a11", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", 
          RowBox[{"f5", "^", "3"}], "*", "f0"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f4", "*", "f1"}], "-", 
         RowBox[{"4", "*", "f6", "*", "f5", "*", "f3", "*", "f1"}], "-", 
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f3", "*", "f0"}], "+", 
         RowBox[{"32", "*", "f6", "*", "f5", "*", "f4", "*", "f0"}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f2", "*", "f1"}], "+", 
         RowBox[{"16", "*", "f6", "*", 
          RowBox[{"f4", "^", "2"}], "*", "f1"}]}], ")"}], "*", "b10", "*", 
       "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", 
          RowBox[{"f5", "^", "3"}], "*", "f0"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f4", "*", "f1"}], "-", 
         RowBox[{"4", "*", "f6", "*", "f5", "*", "f3", "*", "f1"}], "-", 
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f3", "*", "f0"}], "+", 
         RowBox[{"32", "*", "f6", "*", "f5", "*", "f4", "*", "f0"}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f2", "*", "f1"}], "+", 
         RowBox[{"16", "*", "f6", "*", 
          RowBox[{"f4", "^", "2"}], "*", "f1"}]}], ")"}], "*", "b11", "*", 
       "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f4", "*", 
          RowBox[{"f3", "^", "2"}]}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", 
          RowBox[{"f2", "^", "2"}]}], "-", 
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f3", "*", "f1"}], "+", 
         RowBox[{"4", "*", "f6", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"f5", "^", "3"}], "*", "f1"}], "+", 
         RowBox[{"24", "*", "f6", "*", "f5", "*", "f4", "*", "f1"}], "-", 
         RowBox[{"8", "*", "f6", "*", "f5", "*", "f3", "*", "f2"}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f4", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", 
          RowBox[{"f4", "^", "2"}], "*", "f2"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f4", "*", "f2"}], "+", 
         RowBox[{
          RowBox[{"f5", "^", "2"}], "*", 
          RowBox[{"f3", "^", "2"}]}]}], ")"}], "*", "b10", "*", "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f1", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", "f5", "*", "f2", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", "f4", "*", "f3", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f6", "*", "f5", "*", 
          RowBox[{"f1", "^", "2"}]}]}], ")"}], "*", "b13", "*", "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", 
          RowBox[{"f5", "^", "2"}], "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"2", "*", "f5", "*", "f3", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f6", "*", "f2", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"8", "*", "f5", "*", "f3", "*", "f2", "*", "f0"}], "-", 
         RowBox[{"8", "*", "f6", "*", "f3", "*", "f1", "*", "f0"}], "+", 
         RowBox[{"32", "*", "f6", "*", 
          RowBox[{"f2", "^", "2"}], "*", "f0"}]}], ")"}], "*", "a13", "*", 
       "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f5", "*", "f3", "*", 
          RowBox[{"f0", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"f3", "^", "2"}], "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"4", "*", "f6", "*", 
          RowBox[{"f1", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"16", "*", "f4", "*", 
          RowBox[{"f2", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f2", "*", "f0"}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"f4", "^", "2"}], "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f4", "*", "f3", "*", "f1", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f4", "*", "f2", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"6", "*", "f5", "*", 
          RowBox[{"f1", "^", "3"}]}], "+", 
         RowBox[{"24", "*", "f5", "*", "f2", "*", "f1", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", "f2", "*", 
          RowBox[{"f0", "^", "2"}]}]}], ")"}], "*", "b14", "*", "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", "f6", "*", "f3", "*", "f2", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", "f4", "*", "f1", "*", "f0"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f1", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", "f5", "*", 
          RowBox[{"f0", "^", "2"}]}]}], ")"}], "*", "b14", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f6", "*", "f5", "*", "f1", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f6", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"f5", "^", "2"}], "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", 
          RowBox[{"f0", "^", "2"}]}], "+", 
         RowBox[{"32", "*", "f6", "*", "f4", "*", "f2", "*", "f0"}]}], ")"}], 
       "*", "b14", "*", "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f5", "*", "f2", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"32", "*", "f6", "*", "f2", "*", "f1", "*", "f0"}], "-", 
         RowBox[{"16", "*", "f6", "*", "f3", "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f1", "^", "3"}]}], "+", 
         RowBox[{"16", "*", "f5", "*", 
          RowBox[{"f2", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"4", "*", "f5", "*", "f3", "*", "f1", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f5", "*", "f4", "*", 
          RowBox[{"f0", "^", "2"}]}]}], ")"}], "*", "b14", "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "f6", "*", "f5", "*", "f1", "*", "f0"}], "-", 
         RowBox[{"4", "*", "f6", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f0"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"f5", "^", "2"}], "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", 
          RowBox[{"f0", "^", "2"}]}], "+", 
         RowBox[{"32", "*", "f6", "*", "f4", "*", "f2", "*", "f0"}]}], ")"}], 
       "*", "b10", "*", "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"80", "*", "f6", "*", "f5", "*", 
          RowBox[{"f0", "^", "2"}]}], "+", 
         RowBox[{"8", "*", "f5", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"96", "*", "f6", "*", "f3", "*", "f2", "*", "f0"}], "-", 
         RowBox[{"20", "*", "f6", "*", "f3", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"16", "*", "f6", "*", "f4", "*", "f1", "*", "f0"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f1", "*", "f0"}]}], ")"}], "*", 
       "a12", "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f6", "*", 
          RowBox[{"f2", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", "f4", "*", 
          RowBox[{"f0", "^", "2"}]}]}], ")"}], "*", "b15", "*", "a14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f6", "*", "f5", "*", "f2", "*", "f0"}], 
         "+", 
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f1"}], "+", 
         RowBox[{"96", "*", "f6", "*", "f4", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"8", "*", "f6", "*", "f5", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"20", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f3", "*", "f0"}], "+", 
         RowBox[{"80", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f1", "*", "f0"}]}], ")"}], "*", 
       "b11", "*", "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f2", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f6", "*", 
          RowBox[{"f2", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", "f4", "*", 
          RowBox[{"f0", "^", "2"}]}]}], ")"}], "*", "a15", "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"64", "*", 
          RowBox[{"f6", "^", "2"}], "*", 
          RowBox[{"f0", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"f5", "^", "2"}], "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"8", "*", "f6", "*", "f5", "*", "f1", "*", "f0"}], "+", 
         RowBox[{"64", "*", "f6", "*", "f4", "*", "f2", "*", "f0"}], "-", 
         RowBox[{"16", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f2", "*", "f0"}], "-", 
         RowBox[{"16", "*", "f6", "*", "f4", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f6", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f0"}]}], ")"}], "*", "a15", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"64", "*", 
          RowBox[{"f6", "^", "2"}], "*", 
          RowBox[{"f0", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"f5", "^", "2"}], "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"8", "*", "f6", "*", "f5", "*", "f1", "*", "f0"}], "+", 
         RowBox[{"64", "*", "f6", "*", "f4", "*", "f2", "*", "f0"}], "-", 
         RowBox[{"16", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f2", "*", "f0"}], "-", 
         RowBox[{"16", "*", "f6", "*", "f4", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f6", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f0"}]}], ")"}], "*", "b15", "*", 
       "a12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "f5", "*", "f3", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"24", "*", "f6", "*", "f3", "*", "f1", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f5", "*", "f3", "*", "f2", "*", "f0"}], "-", 
         RowBox[{"16", "*", "f6", "*", "f2", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"64", "*", "f6", "*", 
          RowBox[{"f2", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"f5", "^", "2"}], "*", 
          RowBox[{"f0", "^", "2"}]}], "+", 
         RowBox[{"32", "*", "f6", "*", "f4", "*", 
          RowBox[{"f0", "^", "2"}]}]}], ")"}], "*", "a12", "*", "b14"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"16", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f4", "*", "f0"}], "+", 
         RowBox[{"24", "*", "f6", "*", "f5", "*", "f3", "*", "f0"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f3", "*", "f1"}], "+", 
         RowBox[{"32", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f2", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", "f4", "*", "f3", "*", "f1"}], "+", 
         RowBox[{"64", "*", "f6", "*", 
          RowBox[{"f4", "^", "2"}], "*", "f0"}]}], ")"}], "*", "a10", "*", 
       "b12"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"16", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f4", "*", "f0"}], "+", 
         RowBox[{"24", "*", "f6", "*", "f5", "*", "f3", "*", "f0"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f3", "*", "f1"}], "+", 
         RowBox[{"32", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f2", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", "f4", "*", "f3", "*", "f1"}], "+", 
         RowBox[{"64", "*", "f6", "*", 
          RowBox[{"f4", "^", "2"}], "*", "f0"}]}], ")"}], "*", "a12", "*", 
       "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", "f6", "*", "f5", "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f6", "*", "f3", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f6", "*", "f3", "*", "f2", "*", "f0"}]}], ")"}], 
       "*", "b15", "*", "a13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], "*", "f6", "*", "f5", "*", "f2", "*", "f0"}], 
         "+", 
         RowBox[{"8", "*", "f6", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f1"}], "+", 
         RowBox[{"96", "*", "f6", "*", "f4", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"8", "*", "f6", "*", "f5", "*", 
          RowBox[{"f1", "^", "2"}]}], "-", 
         RowBox[{"20", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f3", "*", "f0"}], "+", 
         RowBox[{"80", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f1", "*", "f0"}]}], ")"}], "*", 
       "b12", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", 
          RowBox[{"f5", "^", "2"}], "*", "f4", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", 
          RowBox[{"f4", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f2", "*", "f0"}]}], ")"}], "*", 
       "b15", "*", "a10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", "f6", "*", "f4", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f1", "*", "f0"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f3", "*", "f0"}]}], ")"}], "*", 
       "b15", "*", "a11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", "f6", "*", "f4", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f1", "*", "f0"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f3", "*", "f0"}]}], ")"}], "*", 
       "a15", "*", "b11"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", 
          RowBox[{"f5", "^", "2"}], "*", "f4", "*", "f0"}], "+", 
         RowBox[{"16", "*", "f6", "*", 
          RowBox[{"f4", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", "f2", "*", "f0"}]}], ")"}], "*", 
       "a15", "*", "b10"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "f6", "*", "f4", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"f5", "^", "2"}], "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f6", "*", "f4", "*", "f2", "*", "f0"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f2", "*", "f0"}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"f6", "^", "2"}], "*", 
          RowBox[{"f0", "^", "2"}]}]}], ")"}], "*", "b15", "*", "a15"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "*", "f6", "*", "f5", "*", 
          RowBox[{"f0", "^", "2"}]}], "-", 
         RowBox[{"4", "*", "f6", "*", "f3", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"16", "*", "f6", "*", "f3", "*", "f2", "*", "f0"}]}], ")"}], 
       "*", "a15", "*", "b13"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"288", "*", 
          RowBox[{"f6", "^", "2"}], "*", 
          RowBox[{"f0", "^", "2"}]}], "+", 
         RowBox[{"144", "*", "f6", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f0"}], "+", 
         RowBox[{"64", "*", "f6", "*", "f5", "*", "f1", "*", "f0"}], "-", 
         RowBox[{"80", "*", "f6", "*", "f4", "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"8", "*", "f5", "*", "f4", "*", "f3", "*", "f0"}], "+", 
         RowBox[{"24", "*", 
          RowBox[{"f5", "^", "2"}], "*", 
          RowBox[{"f1", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"f3", "^", "2"}], "*", "f5", "*", "f1"}], "-", 
         RowBox[{"80", "*", 
          RowBox[{"f5", "^", "2"}], "*", "f2", "*", "f0"}], "+", 
         RowBox[{"8", "*", "f6", "*", "f3", "*", "f2", "*", "f1"}], "+", 
         RowBox[{"288", "*", "f6", "*", "f4", "*", "f2", "*", "f0"}]}], ")"}],
        "*", "a12", "*", "b12"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.635440718836283*^9, 3.6354407307939672`*^9}, {
  3.6354409527926645`*^9, 3.6354411734202843`*^9}, {3.635441416091164*^9, 
  3.6354416148575325`*^9}, {3.6354417514913473`*^9, 3.6354418128048544`*^9}, {
  3.72866520089672*^9, 3.7286652015917597`*^9}, {3.7287105543967915`*^9, 
  3.728710566000455*^9}, {3.732875805879675*^9, 3.7328760094458823`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"delta1", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"4", "*", "k1", "*", 
     RowBox[{"k4", "^", "3"}]}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k4", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"k1", "^", "2"}], "*", "f2"}], "-", 
       RowBox[{"k2", "*", "k3", "*", "f5"}], "-", 
       RowBox[{"3", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f6"}]}], ")"}]}], "+", 
    RowBox[{"4", "*", "k4", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", 
        RowBox[{"k1", "^", "3"}], "*", "f0", "*", "f4"}], "+", 
       RowBox[{
        RowBox[{"k1", "^", "3"}], "*", "f1", "*", "f3"}], "-", 
       RowBox[{"8", "*", 
        RowBox[{"k1", "^", "2"}], "*", "k2", "*", "f0", "*", "f5"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"k1", "^", "2"}], "*", "k3", "*", "f1", "*", "f5"}], "-", 
       RowBox[{"12", "*", "k1", "*", 
        RowBox[{"k2", "^", "2"}], "*", "f0", "*", "f6"}], "-", 
       RowBox[{"k1", "*", 
        RowBox[{"k2", "^", "2"}], "*", "f1", "*", "f5"}], "-", 
       RowBox[{"6", "*", "k1", "*", "k2", "*", "k3", "*", "f1", "*", "f6"}], 
       "-", 
       RowBox[{"2", "*", "k1", "*", "k2", "*", "k3", "*", "f2", "*", "f5"}], 
       "-", 
       RowBox[{"4", "*", "k1", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f2", "*", "f6"}], "-", 
       RowBox[{"k1", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f3", "*", "f5"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"k2", "^", "3"}], "*", "f1", "*", "f6"}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f2", "*", "f6"}], "-", 
       RowBox[{"6", "*", "k2", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f3", "*", "f6"}], "-", 
       RowBox[{"8", "*", 
        RowBox[{"k3", "^", "3"}], "*", "f4", "*", "f6"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"k3", "^", "3"}], "*", 
        RowBox[{"f5", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f4", "*", 
     RowBox[{"f5", "^", "2"}]}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "4"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f4"}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "4"}], "*", "f0", "*", 
     RowBox[{"f3", "^", "2"}]}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f2", "*", 
     RowBox[{"f6", "^", "2"}]}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k2", "^", "4"}], "*", "f0", "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k3", "^", "4"}], "*", 
     RowBox[{"f4", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"16", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f3", "*", "f4", "*", "f6"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "4"}], "*", 
     RowBox[{"f0", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "4"}], "*", "f0", "*", "f2", "*", "f4"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f1", "*", "f3", 
     "*", "f5"}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k2", "^", "3"}], "*", "k3", "*", "f1", "*", 
     RowBox[{"f5", "^", "2"}]}], "+", 
    RowBox[{"4", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f3", "*", 
     RowBox[{"f5", "^", "2"}]}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f2", "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", "f0", "*", "f1", "*", "f6"}], 
    "-", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", "f0", "*", "f2", "*", "f5"}], 
    "+", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", 
     RowBox[{"f1", "^", "2"}], "*", "f5"}], "+", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", "f0", "*", "f2", "*", "f6"}], 
    "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", "f0", "*", "f3", "*", "f5"}], 
    "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", 
     RowBox[{"f1", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"64", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", "f0", "*", "f2", "*", "f6"}], "-", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", "f0", "*", "f3", "*", "f5"}], "+", 
    RowBox[{"12", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f0", "*", "f4", 
     "*", "f5"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f1", "*", "f2", 
     "*", "f6"}], "-", 
    RowBox[{"48", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f4", "*", "f6"}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", 
     RowBox[{"f5", "^", "2"}]}], "+", 
    RowBox[{"24", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f3", "*", "f6"}], "-", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f4", "*", "f5"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", 
     RowBox[{"f2", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"32", "*", "k1", "*", 
     RowBox[{"k2", "^", "3"}], "*", "f0", "*", "f3", "*", "f6"}], "-", 
    RowBox[{"16", "*", "k1", "*", 
     RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f0", "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"24", "*", "k1", "*", 
     RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f1", "*", "f3", "*", "f6"}], 
    "-", 
    RowBox[{"16", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f5", "*", "f6"}], "-", 
    RowBox[{"8", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"16", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f2", "*", "f3", "*", "f6"}], "+", 
    RowBox[{"32", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f0", "*", 
     RowBox[{"f6", "^", "2"}]}], "-", 
    RowBox[{"16", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f1", "*", "f5", "*", "f6"}], "-", 
    RowBox[{"8", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", 
     RowBox[{"f3", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k2", "^", "4"}], "*", "f0", "*", "f4", "*", "f6"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k2", "^", "3"}], "*", "k3", "*", "f0", "*", "f5", "*", "f6"}], 
    "-", 
    RowBox[{"16", "*", 
     RowBox[{"k2", "^", "3"}], "*", "k3", "*", "f1", "*", "f4", "*", "f6"}], 
    "-", 
    RowBox[{"48", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", 
     RowBox[{"f6", "^", "2"}]}], "-", 
    RowBox[{"8", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f5", "*", "f6"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f2", "*", "f4", "*", "f6"}], "-", 
    RowBox[{"32", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f1", "*", 
     RowBox[{"f6", "^", "2"}]}], "+", 
    RowBox[{"8", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f3", "*", "f5", "*", "f6"}]}]}], ";", 
  RowBox[{
   RowBox[{"delta2", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"4", "*", "k2", "*", 
     RowBox[{"k4", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"k4", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", 
        RowBox[{"k1", "^", "2"}], "*", "f1"}], "+", 
       RowBox[{"8", "*", "k1", "*", "k2", "*", "f2"}], "-", 
       RowBox[{"8", "*", "k1", "*", "k3", "*", "f3"}], "+", 
       RowBox[{"5", "*", 
        RowBox[{"k2", "^", "2"}], "*", "f3"}], "+", 
       RowBox[{"8", "*", "k2", "*", "k3", "*", "f4"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f5"}]}], ")"}]}], "+", 
    RowBox[{"2", "*", "k4", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"k1", "^", "3"}], "*", "f0", "*", "f3"}], "+", 
       RowBox[{"8", "*", 
        RowBox[{"k1", "^", "2"}], "*", "k2", "*", "f0", "*", "f4"}], "+", 
       RowBox[{
        RowBox[{"k1", "^", "2"}], "*", "k2", "*", "f1", "*", "f3"}], "-", 
       RowBox[{"8", "*", 
        RowBox[{"k1", "^", "2"}], "*", "k3", "*", "f0", "*", "f5"}], "+", 
       RowBox[{"8", "*", 
        RowBox[{"k1", "^", "2"}], "*", "k3", "*", "f1", "*", "f4"}], "-", 
       RowBox[{"6", "*", 
        RowBox[{"k1", "^", "2"}], "*", "k3", "*", "f2", "*", "f3"}], "+", 
       RowBox[{"4", "*", "k1", "*", 
        RowBox[{"k2", "^", "2"}], "*", "f0", "*", "f5"}], "+", 
       RowBox[{"4", "*", "k1", "*", 
        RowBox[{"k2", "^", "2"}], "*", "f1", "*", "f4"}], "-", 
       RowBox[{"24", "*", "k1", "*", "k2", "*", "k3", "*", "f0", "*", "f6"}], 
       "+", 
       RowBox[{"8", "*", "k1", "*", "k2", "*", "k3", "*", "f1", "*", "f5"}], 
       "+", 
       RowBox[{"8", "*", "k1", "*", "k2", "*", "k3", "*", "f2", "*", "f4"}], 
       "-", 
       RowBox[{"5", "*", "k1", "*", "k2", "*", "k3", "*", 
        RowBox[{"f3", "^", "2"}]}], "-", 
       RowBox[{"8", "*", "k1", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f6"}], "+", 
       RowBox[{"8", "*", "k1", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f2", "*", "f5"}], "-", 
       RowBox[{"6", "*", "k1", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f3", "*", "f4"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"k2", "^", "3"}], "*", "f1", "*", "f5"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f1", "*", "f6"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f2", "*", "f5"}], "+", 
       RowBox[{"8", "*", "k2", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f2", "*", "f6"}], "+", 
       RowBox[{"k2", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f3", "*", "f5"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"k3", "^", "3"}], "*", "f3", "*", "f6"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"k1", "^", "4"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f3"}], "+", 
    RowBox[{"5", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", 
     RowBox[{"f3", "^", "3"}]}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f1", "*", 
     RowBox[{"f6", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"k3", "^", "4"}], "*", "f3", "*", 
     RowBox[{"f5", "^", "2"}]}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "4"}], "*", 
     RowBox[{"f0", "^", "2"}], "*", "f5"}], "-", 
    RowBox[{"8", "*", "k1", "*", 
     RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f1", "*", "f3", "*", "f5"}], 
    "+", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", 
     RowBox[{"f1", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"20", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f3", "*", "f6"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "4"}], "*", "f0", "*", "f2", "*", "f3"}], "+", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", 
     RowBox[{"f0", "^", "2"}], "*", "f6"}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", "f0", "*", "f1", "*", "f5"}], 
    "-", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", "f0", "*", 
     RowBox[{"f3", "^", "2"}]}], "-", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", "f0", "*", "f2", "*", "f5"}], 
    "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", "f0", "*", "f3", "*", "f4"}], 
    "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", 
     RowBox[{"f1", "^", "2"}], "*", "f5"}], "-", 
    RowBox[{"6", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", "f1", "*", 
     RowBox[{"f3", "^", "2"}]}], "+", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", "f0", "*", "f1", "*", "f6"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", "f0", "*", "f3", "*", "f4"}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f5"}], "-", 
    RowBox[{"64", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f0", "*", "f2", 
     "*", "f6"}], "-", 
    RowBox[{"20", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f0", "*", "f3", 
     "*", "f5"}], "+", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f0", "*", 
     RowBox[{"f4", "^", "2"}]}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f1", "*", "f2", 
     "*", "f5"}], "-", 
    RowBox[{"12", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f1", "*", "f3", 
     "*", "f4"}], "-", 
    RowBox[{"20", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f3", "*", "f6"}], "-", 
    RowBox[{"14", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f3", "*", "f5"}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", 
     RowBox[{"f4", "^", "2"}]}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", 
     RowBox[{"f2", "^", "2"}], "*", "f5"}], "-", 
    RowBox[{"20", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f2", "*", "f3", "*", "f4"}], "-", 
    RowBox[{"4", "*", "k1", "*", 
     RowBox[{"k2", "^", "3"}], "*", "f0", "*", "f3", "*", "f5"}], "+", 
    RowBox[{"8", "*", "k1", "*", 
     RowBox[{"k2", "^", "3"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"56", "*", "k1", "*", 
     RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f0", "*", "f3", "*", "f6"}], 
    "+", 
    RowBox[{"32", "*", "k1", "*", 
     RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f0", "*", "f4", "*", "f5"}], 
    "+", 
    RowBox[{"32", "*", "k1", "*", 
     RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f1", "*", "f2", "*", "f6"}], 
    "-", 
    RowBox[{"64", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f4", "*", "f6"}], "+", 
    RowBox[{"32", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", 
     RowBox[{"f5", "^", "2"}]}], "+", 
    RowBox[{"16", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f4", "*", "f5"}], "+", 
    RowBox[{"32", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", 
     RowBox[{"f2", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"12", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f2", "*", "f3", "*", "f5"}], "-", 
    RowBox[{"32", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f1", "*", "f4", "*", "f6"}], "+", 
    RowBox[{"16", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f1", "*", 
     RowBox[{"f5", "^", "2"}]}], "+", 
    RowBox[{"16", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f2", "*", "f3", "*", "f6"}], "-", 
    RowBox[{"6", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", 
     RowBox[{"f3", "^", "2"}], "*", "f5"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k2", "^", "4"}], "*", "f0", "*", "f3", "*", "f6"}], "+", 
    RowBox[{"8", "*", 
     RowBox[{"k2", "^", "3"}], "*", "k3", "*", "f0", "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k2", "^", "3"}], "*", "k3", "*", "f1", "*", "f3", "*", "f6"}], 
    "+", 
    RowBox[{"32", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f5", "*", "f6"}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f2", "*", "f3", "*", "f6"}], "+", 
    RowBox[{"32", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f0", "*", 
     RowBox[{"f6", "^", "2"}]}], "+", 
    RowBox[{"16", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f1", "*", "f5", "*", "f6"}], "-", 
    RowBox[{"4", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", 
     RowBox[{"f3", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f3", "*", "f4", "*", "f6"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"delta3", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"4", "*", "k3", "*", 
     RowBox[{"k4", "^", "3"}]}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k4", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "*", 
        RowBox[{"k1", "^", "2"}], "*", "f0"}], "-", 
       RowBox[{"k1", "*", "k2", "*", "f1"}], "+", 
       RowBox[{
        RowBox[{"k3", "^", "2"}], "*", "f4"}]}], ")"}]}], "+", 
    RowBox[{"4", "*", "k4", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], "*", 
        RowBox[{"k1", "^", "3"}], "*", "f0", "*", "f2"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"k1", "^", "3"}], "*", 
        RowBox[{"f1", "^", "2"}]}], "-", 
       RowBox[{"6", "*", 
        RowBox[{"k1", "^", "2"}], "*", "k2", "*", "f0", "*", "f3"}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"k1", "^", "2"}], "*", "k3", "*", "f0", "*", "f4"}], "-", 
       RowBox[{
        RowBox[{"k1", "^", "2"}], "*", "k3", "*", "f1", "*", "f3"}], "-", 
       RowBox[{"4", "*", "k1", "*", 
        RowBox[{"k2", "^", "2"}], "*", "f0", "*", "f4"}], "-", 
       RowBox[{"6", "*", "k1", "*", "k2", "*", "k3", "*", "f0", "*", "f5"}], 
       "-", 
       RowBox[{"2", "*", "k1", "*", "k2", "*", "k3", "*", "f1", "*", "f4"}], 
       "-", 
       RowBox[{"2", "*", "k1", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f5"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"k2", "^", "3"}], "*", "f0", "*", "f5"}], "-", 
       RowBox[{"12", "*", 
        RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f0", "*", "f6"}], "-", 
       RowBox[{
        RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f1", "*", "f5"}], "-", 
       RowBox[{"8", "*", "k2", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f6"}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"k3", "^", "3"}], "*", "f2", "*", "f6"}], "+", 
       RowBox[{
        RowBox[{"k3", "^", "3"}], "*", "f3", "*", "f5"}]}], ")"}]}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k2", "^", "4"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "4"}], "*", 
     RowBox[{"f0", "^", "2"}], "*", "f4"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "4"}], "*", "f0", "*", 
     RowBox[{"f2", "^", "2"}]}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f2", "*", 
     RowBox[{"f5", "^", "2"}]}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "4"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f2"}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k3", "^", "4"}], "*", 
     RowBox[{"f3", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f0", "*", 
     RowBox[{"f6", "^", "2"}]}], "-", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f2", "*", "f5"}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", 
     RowBox[{"f1", "^", "2"}], "*", "f3"}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f4"}], "+", 
    RowBox[{"4", "*", "k1", "*", 
     RowBox[{"k2", "^", "3"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f5"}], "+", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "4"}], "*", "f0", "*", "f1", "*", "f3"}], "-", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", 
     RowBox[{"f0", "^", "2"}], "*", "f5"}], "-", 
    RowBox[{"4", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f3", "*", "f5"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", "f0", "*", "f2", "*", "f3"}], 
    "+", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", 
     RowBox[{"f0", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", "f0", "*", "f1", "*", "f5"}], 
    "-", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", "f0", "*", 
     RowBox[{"f3", "^", "2"}]}], "-", 
    RowBox[{"48", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"f0", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", "f0", "*", "f1", "*", "f5"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", "f0", "*", "f2", "*", "f4"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f0", "*", "f1", 
     "*", "f6"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f0", "*", "f3", 
     "*", "f4"}], "-", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", 
     RowBox[{"f1", "^", "2"}], "*", "f5"}], "-", 
    RowBox[{"48", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f2", "*", "f6"}], "+", 
    RowBox[{"24", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f3", "*", "f5"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", 
     RowBox[{"f4", "^", "2"}]}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"16", "*", "k1", "*", 
     RowBox[{"k2", "^", "3"}], "*", "f0", "*", "f1", "*", "f6"}], "-", 
    RowBox[{"16", "*", "k1", "*", 
     RowBox[{"k2", "^", "3"}], "*", "f0", "*", "f2", "*", "f5"}], "-", 
    RowBox[{"24", "*", "k1", "*", 
     RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f0", "*", "f3", "*", "f5"}], 
    "-", 
    RowBox[{"16", "*", "k1", "*", 
     RowBox[{"k2", "^", "2"}], "*", "k3", "*", 
     RowBox[{"f1", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"16", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f4", "*", "f5"}], "-", 
    RowBox[{"16", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f2", "*", "f6"}], "+", 
    RowBox[{"32", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f0", "*", "f4", "*", "f6"}], "-", 
    RowBox[{"16", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f0", "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"16", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f1", "*", "f3", "*", "f6"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k2", "^", "4"}], "*", "f0", "*", "f2", "*", "f6"}], "-", 
    RowBox[{"32", "*", 
     RowBox[{"k2", "^", "3"}], "*", "k3", "*", "f0", "*", "f3", "*", "f6"}], 
    "-", 
    RowBox[{"64", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f4", "*", "f6"}], "+", 
    RowBox[{"12", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"8", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f3", "*", "f6"}], "-", 
    RowBox[{"16", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f0", "*", "f5", "*", "f6"}], "-", 
    RowBox[{"32", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f1", "*", "f4", "*", "f6"}], "+", 
    RowBox[{"8", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f1", "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f2", "*", "f4", "*", "f6"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"delta4", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"k4", "^", "4"}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"k4", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", 
        RowBox[{"k1", "^", "2"}], "*", "f0", "*", "f4"}], "-", 
       RowBox[{
        RowBox[{"k1", "^", "2"}], "*", "f1", "*", "f3"}], "+", 
       RowBox[{"4", "*", "k1", "*", "k2", "*", "f0", "*", "f5"}], "+", 
       RowBox[{"8", "*", "k1", "*", "k3", "*", "f0", "*", "f6"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"k2", "^", "2"}], "*", "f0", "*", "f6"}], "+", 
       RowBox[{"4", "*", "k2", "*", "k3", "*", "f1", "*", "f6"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f2", "*", "f6"}], "-", 
       RowBox[{
        RowBox[{"k3", "^", "2"}], "*", "f3", "*", "f5"}]}], ")"}]}], "+", 
    RowBox[{"4", "*", "k4", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", 
        RowBox[{"k3", "^", "3"}], "*", 
        RowBox[{"f3", "^", "2"}], "*", "f6"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"k1", "^", "3"}], "*", "f0", "*", 
        RowBox[{"f3", "^", "2"}]}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"k3", "^", "3"}], "*", "f2", "*", 
        RowBox[{"f5", "^", "2"}]}], "+", 
       RowBox[{"8", "*", 
        RowBox[{"k1", "^", "2"}], "*", "k3", "*", "f0", "*", "f2", "*", 
        "f6"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"k1", "^", "3"}], "*", 
        RowBox[{"f1", "^", "2"}], "*", "f4"}], "+", 
       RowBox[{"16", "*", "k1", "*", 
        RowBox[{"k2", "^", "2"}], "*", "f0", "*", "f2", "*", "f6"}], "-", 
       RowBox[{"4", "*", "k1", "*", 
        RowBox[{"k2", "^", "2"}], "*", 
        RowBox[{"f1", "^", "2"}], "*", "f6"}], "+", 
       RowBox[{"k1", "*", "k2", "*", "k3", "*", "f1", "*", "f3", "*", "f5"}], 
       "+", 
       RowBox[{"8", "*", 
        RowBox[{"k1", "^", "3"}], "*", "f0", "*", "f2", "*", "f4"}], "+", 
       RowBox[{"12", "*", 
        RowBox[{"k1", "^", "2"}], "*", "k2", "*", "f0", "*", "f2", "*", 
        "f5"}], "-", 
       RowBox[{"3", "*", 
        RowBox[{"k1", "^", "2"}], "*", "k2", "*", 
        RowBox[{"f1", "^", "2"}], "*", "f5"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"k1", "^", "2"}], "*", "k3", "*", "f0", "*", "f3", "*", 
        "f5"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"k1", "^", "2"}], "*", "k3", "*", 
        RowBox[{"f1", "^", "2"}], "*", "f6"}], "+", 
       RowBox[{"2", "*", "k1", "*", 
        RowBox[{"k2", "^", "2"}], "*", "f0", "*", "f3", "*", "f5"}], "+", 
       RowBox[{
       "20", "*", "k1", "*", "k2", "*", "k3", "*", "f0", "*", "f3", "*", 
        "f6"}], "+", 
       RowBox[{"8", "*", "k1", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f4", "*", "f6"}], "-", 
       RowBox[{"2", "*", "k1", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f0", "*", 
        RowBox[{"f5", "^", "2"}]}], "+", 
       RowBox[{"4", "*", "k1", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f3", "*", "f6"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"k2", "^", "3"}], "*", "f0", "*", "f3", "*", "f6"}], "+", 
       RowBox[{"16", "*", 
        RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f0", "*", "f4", "*", 
        "f6"}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f0", "*", 
        RowBox[{"f5", "^", "2"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f1", "*", "f3", "*", 
        "f6"}], "+", 
       RowBox[{"12", "*", "k2", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f4", "*", "f6"}], "-", 
       RowBox[{"3", "*", "k2", "*", 
        RowBox[{"k3", "^", "2"}], "*", "f1", "*", 
        RowBox[{"f5", "^", "2"}]}], "+", 
       RowBox[{"8", "*", 
        RowBox[{"k3", "^", "3"}], "*", "f2", "*", "f4", "*", "f6"}]}], 
      ")"}]}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k3", "^", "4"}], "*", 
     RowBox[{"f2", "^", "2"}], "*", 
     RowBox[{"f6", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"k3", "^", "4"}], "*", 
     RowBox[{"f3", "^", "2"}], "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"k1", "^", "4"}], "*", 
     RowBox[{"f1", "^", "3"}], "*", "f5"}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k2", "^", "4"}], "*", 
     RowBox[{"f0", "^", "2"}], "*", 
     RowBox[{"f6", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"k1", "^", "4"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", 
     RowBox[{"f3", "^", "2"}]}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "4"}], "*", 
     RowBox[{"f0", "^", "2"}], "*", 
     RowBox[{"f4", "^", "2"}]}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "4"}], "*", "f0", "*", 
     RowBox[{"f1", "^", "2"}], "*", "f6"}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "4"}], "*", "f0", "*", 
     RowBox[{"f2", "^", "2"}], "*", "f4"}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f0", "*", "f1", 
     "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f1", "*", "f3", "*", 
     RowBox[{"f6", "^", "2"}]}], "-", 
    RowBox[{"8", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f3", "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f1", "*", 
     RowBox[{"f5", "^", "3"}]}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f0", "*", "f4", "*", 
     RowBox[{"f6", "^", "2"}]}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "4"}], "*", 
     RowBox[{"f0", "^", "2"}], "*", "f2", "*", "f6"}], "+", 
    RowBox[{
     RowBox[{"k2", "^", "4"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "4"}], "*", 
     RowBox[{"f0", "^", "2"}], "*", "f3", "*", "f5"}], "+", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "4"}], "*", "f0", "*", "f1", "*", "f2", "*", "f5"}], 
    "-", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "4"}], "*", "f0", "*", "f1", "*", "f3", "*", "f4"}], 
    "-", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "4"}], "*", "f0", "*", "f2", "*", 
     RowBox[{"f3", "^", "2"}]}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "4"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f2", "*", "f4"}], "-", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", 
     RowBox[{"f0", "^", "2"}], "*", "f3", "*", "f6"}], "+", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", 
     RowBox[{"f0", "^", "2"}], "*", "f4", "*", "f5"}], "+", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", "f0", "*", "f1", "*", "f2", 
     "*", "f6"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", "f0", "*", "f1", "*", "f3", 
     "*", "f5"}], "+", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", "f0", "*", 
     RowBox[{"f2", "^", "2"}], "*", "f5"}], "-", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", 
     RowBox[{"f1", "^", "3"}], "*", "f6"}], "-", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", 
     RowBox[{"f1", "^", "2"}], "*", "f2", "*", "f5"}], "-", 
    RowBox[{"64", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", 
     RowBox[{"f0", "^", "2"}], "*", "f4", "*", "f6"}], "+", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", 
     RowBox[{"f0", "^", "2"}], "*", 
     RowBox[{"f5", "^", "2"}]}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", "f0", "*", "f1", "*", "f3", 
     "*", "f6"}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", "f0", "*", "f2", "*", "f3", 
     "*", "f5"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", 
     RowBox[{"f1", "^", "2"}], "*", "f3", "*", "f5"}], "+", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"f0", "^", "2"}], "*", "f4", "*", "f6"}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"f0", "^", "2"}], "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"24", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", "f0", "*", "f1", "*", "f3", "*", "f6"}], 
    "+", 
    RowBox[{"64", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", "f0", "*", 
     RowBox[{"f2", "^", "2"}], "*", "f6"}], "+", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", "f0", "*", "f2", "*", "f3", "*", "f5"}], 
    "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f2", "*", "f6"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f3", "*", "f5"}], "+", 
    RowBox[{"64", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", 
     RowBox[{"f0", "^", "2"}], "*", "f5", "*", "f6"}], "-", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f0", "*", "f1", 
     "*", "f4", "*", "f6"}], "+", 
    RowBox[{"64", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f0", "*", "f2", 
     "*", "f3", "*", "f6"}], "+", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f0", "*", 
     RowBox[{"f3", "^", "2"}], "*", "f5"}], "-", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", 
     RowBox[{"f1", "^", "2"}], "*", "f3", "*", "f6"}], "+", 
    RowBox[{"64", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", 
     RowBox[{"f0", "^", "2"}], "*", 
     RowBox[{"f6", "^", "2"}]}], "+", 
    RowBox[{"96", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f2", "*", "f4", "*", "f6"}], 
    "-", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f2", "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", 
     RowBox[{"f3", "^", "2"}], "*", "f6"}], "+", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f3", "*", "f4", "*", "f5"}], 
    "-", 
    RowBox[{"32", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f4", "*", "f6"}], "+", 
    RowBox[{"12", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", 
     RowBox[{"f5", "^", "2"}]}], "+", 
    RowBox[{"8", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f2", "*", "f3", "*", "f6"}], 
    "+", 
    RowBox[{"32", "*", "k1", "*", 
     RowBox[{"k2", "^", "3"}], "*", 
     RowBox[{"f0", "^", "2"}], "*", "f5", "*", "f6"}], "+", 
    RowBox[{"32", "*", "k1", "*", 
     RowBox[{"k2", "^", "3"}], "*", "f0", "*", "f2", "*", "f3", "*", "f6"}], 
    "-", 
    RowBox[{"8", "*", "k1", "*", 
     RowBox[{"k2", "^", "3"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f3", "*", "f6"}], "+", 
    RowBox[{"64", "*", "k1", "*", 
     RowBox[{"k2", "^", "2"}], "*", "k3", "*", 
     RowBox[{"f0", "^", "2"}], "*", 
     RowBox[{"f6", "^", "2"}]}], "+", 
    RowBox[{"32", "*", "k1", "*", 
     RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f0", "*", "f1", "*", "f5", 
     "*", "f6"}], "+", 
    RowBox[{"48", "*", "k1", "*", 
     RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f0", "*", 
     RowBox[{"f3", "^", "2"}], "*", "f6"}], "+", 
    RowBox[{"64", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f1", "*", 
     RowBox[{"f6", "^", "2"}]}], "-", 
    RowBox[{"32", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f2", "*", "f5", "*", "f6"}], 
    "+", 
    RowBox[{"64", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f3", "*", "f4", "*", "f6"}], 
    "+", 
    RowBox[{"16", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f5", "*", "f6"}], "+", 
    RowBox[{"8", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", 
     RowBox[{"f3", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"64", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f0", "*", "f2", "*", 
     RowBox[{"f6", "^", "2"}]}], "+", 
    RowBox[{"16", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f0", "*", "f3", "*", "f5", "*", "f6"}], 
    "+", 
    RowBox[{"32", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", 
     RowBox[{"f6", "^", "2"}]}], "+", 
    RowBox[{"16", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f1", "*", "f3", "*", "f4", "*", "f6"}], 
    "-", 
    RowBox[{"4", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f1", "*", "f3", "*", 
     RowBox[{"f5", "^", "2"}]}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k2", "^", "4"}], "*", "f0", "*", "f2", "*", "f4", "*", "f6"}], 
    "-", 
    RowBox[{"4", "*", 
     RowBox[{"k2", "^", "4"}], "*", "f0", "*", "f2", "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k2", "^", "4"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", "f4", "*", "f6"}], "+", 
    RowBox[{"32", "*", 
     RowBox[{"k2", "^", "3"}], "*", "k3", "*", "f0", "*", "f1", "*", 
     RowBox[{"f6", "^", "2"}]}], "+", 
    RowBox[{"32", "*", 
     RowBox[{"k2", "^", "3"}], "*", "k3", "*", "f0", "*", "f3", "*", "f4", 
     "*", "f6"}], "-", 
    RowBox[{"8", "*", 
     RowBox[{"k2", "^", "3"}], "*", "k3", "*", "f0", "*", "f3", "*", 
     RowBox[{"f5", "^", "2"}]}], "+", 
    RowBox[{"32", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f2", "*", 
     RowBox[{"f6", "^", "2"}]}], "-", 
    RowBox[{"24", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f3", "*", "f5", "*", "f6"}], 
    "+", 
    RowBox[{"64", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", 
     RowBox[{"f4", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"16", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f4", "*", 
     RowBox[{"f5", "^", "2"}]}], "+", 
    RowBox[{"16", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", 
     RowBox[{"f1", "^", "2"}], "*", 
     RowBox[{"f6", "^", "2"}]}], "+", 
    RowBox[{"8", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f3", "*", "f4", "*", "f6"}], 
    "-", 
    RowBox[{"2", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f3", "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"32", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f0", "*", "f3", "*", 
     RowBox[{"f6", "^", "2"}]}], "+", 
    RowBox[{"32", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f0", "*", "f4", "*", "f5", "*", "f6"}], 
    "-", 
    RowBox[{"8", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f0", "*", 
     RowBox[{"f5", "^", "3"}]}], "+", 
    RowBox[{"32", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f1", "*", "f2", "*", 
     RowBox[{"f6", "^", "2"}]}], "-", 
    RowBox[{"16", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f1", "*", "f3", "*", "f5", "*", "f6"}], 
    "+", 
    RowBox[{"32", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f1", "*", 
     RowBox[{"f4", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"8", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f1", "*", "f4", "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f0", "*", 
     RowBox[{"f5", "^", "2"}], "*", "f6"}], "+", 
    RowBox[{"8", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f1", "*", "f4", "*", "f5", "*", "f6"}], 
    "-", 
    RowBox[{"8", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f2", "*", "f3", "*", "f5", "*", "f6"}], 
    "+", 
    RowBox[{"16", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f2", "*", 
     RowBox[{"f4", "^", "2"}], "*", "f6"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f2", "*", "f4", "*", 
     RowBox[{"f5", "^", "2"}]}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k3", "^", "4"}], "*", 
     RowBox[{"f3", "^", "2"}], "*", "f4", "*", "f6"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6354429973776083`*^9, 3.635443165963251*^9}, 
   3.72999372366451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kummerdouble", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"delta1", "[", 
      RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "]"}], ",", 
     RowBox[{"delta2", "[", 
      RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "]"}], ",", 
     RowBox[{"delta3", "[", 
      RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "]"}], ",", 
     RowBox[{"delta4", "[", 
      RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6354431703295*^9, 3.6354431998071866`*^9}, {
  3.635443254963341*^9, 3.635443277003602*^9}, {3.635443533090249*^9, 
  3.6354435738505807`*^9}, {3.635443733707724*^9, 3.635443738219982*^9}, {
  3.635449551869504*^9, 3.6354495533725896`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"kummerequationR", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"k2", "^", "2"}], "-", 
    RowBox[{"4", "*", "k1", "*", "k3"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kummerequationS", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], "*", 
     RowBox[{"k1", "^", "3"}], "*", "f0"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "f1"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k3", "*", "f2"}], "-", 
    RowBox[{"2", "*", "k1", "*", "k2", "*", "k3", "*", "f3"}], "-", 
    RowBox[{"4", "*", "k1", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f4"}], "-", 
    RowBox[{"2", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f5"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f6"}]}]}], ";", 
  RowBox[{
   RowBox[{"kummerequationT", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], "*", 
     RowBox[{"k1", "^", "4"}], "*", "f0", "*", "f2"}], "+", 
    RowBox[{
     RowBox[{"k1", "^", "4"}], "*", 
     RowBox[{"f1", "^", "2"}]}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k2", "*", "f0", "*", "f3"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"k1", "^", "3"}], "*", "k3", "*", "f1", "*", "f3"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k2", "^", "2"}], "*", "f0", "*", "f4"}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f0", "*", "f5"}], 
    "-", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "2"}], "*", "k2", "*", "k3", "*", "f1", "*", "f4"}], 
    "-", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f0", "*", "f6"}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f5"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f2", "*", "f4"}], "+", 
    RowBox[{
     RowBox[{"k1", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", 
     RowBox[{"f3", "^", "2"}]}], "-", 
    RowBox[{"4", "*", "k1", "*", 
     RowBox[{"k2", "^", "3"}], "*", "f0", "*", "f5"}], "+", 
    RowBox[{"8", "*", "k1", "*", 
     RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f0", "*", "f6"}], "-", 
    RowBox[{"4", "*", "k1", "*", 
     RowBox[{"k2", "^", "2"}], "*", "k3", "*", "f1", "*", "f5"}], "+", 
    RowBox[{"4", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f1", "*", "f6"}], "-", 
    RowBox[{"4", "*", "k1", "*", "k2", "*", 
     RowBox[{"k3", "^", "2"}], "*", "f2", "*", "f5"}], "-", 
    RowBox[{"2", "*", "k1", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f3", "*", "f5"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k2", "^", "4"}], "*", "f0", "*", "f6"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k2", "^", "3"}], "*", "k3", "*", "f1", "*", "f6"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k2", "^", "2"}], "*", 
     RowBox[{"k3", "^", "2"}], "*", "f2", "*", "f6"}], "-", 
    RowBox[{"4", "*", "k2", "*", 
     RowBox[{"k3", "^", "3"}], "*", "f3", "*", "f6"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"k3", "^", "4"}], "*", "f4", "*", "f6"}], "+", 
    RowBox[{
     RowBox[{"k3", "^", "4"}], "*", 
     RowBox[{"f5", "^", "2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6864122209273124`*^9, 3.6864123592562246`*^9}, {
  3.6996307020813713`*^9, 3.699630702939373*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kummerequation", "[", 
   RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"kummerequationR", "[", 
     RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "]"}], "*", 
    RowBox[{"k4", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"kummerequationS", "[", 
     RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "]"}], "*", "k4"}], "+", 
   RowBox[{"kummerequationT", "[", 
    RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6864123815635004`*^9, 3.686412422194824*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A15", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "-", "u"}], ")"}], "^", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A14", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A13", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"x", "+", "u"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A12", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"x", "*", "u"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A11", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"x", "*", "u", "*", 
    RowBox[{"(", 
     RowBox[{"x", "+", "u"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A10", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "*", "u"}], ")"}], "^", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A9", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"y", "-", "v"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x", "-", "u"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A8", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", "*", "y"}], "-", 
      RowBox[{"x", "*", "v"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x", "-", "u"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A7", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"u", "^", "2"}], "*", "y"}], "-", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "*", "v"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x", "-", "u"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A6", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"u", "^", "3"}], "*", "y"}], "-", 
      RowBox[{
       RowBox[{"x", "^", "3"}], "*", "v"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x", "-", "u"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A5", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f0xu", "[", 
       RowBox[{"x", ",", "u"}], "]"}], "-", 
      RowBox[{"2", "*", "y", "*", "v"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", "u"}], ")"}], "^", "2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f1xu", "[", 
       RowBox[{"x", ",", "u"}], "]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "+", "u"}], ")"}], "*", "y", "*", "v"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", "u"}], ")"}], "^", "2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A3", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "*", "u"}], ")"}], "*", 
    RowBox[{"A5", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f0xu", "[", 
    RowBox[{"x_", ",", "u_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", "f0"}], "+", 
    RowBox[{"f1", "*", 
     RowBox[{"(", 
      RowBox[{"x", "+", "u"}], ")"}]}], "+", 
    RowBox[{"2", "*", "f2", "*", 
     RowBox[{"(", 
      RowBox[{"x", "*", "u"}], ")"}]}], "+", 
    RowBox[{"f3", "*", 
     RowBox[{"(", 
      RowBox[{"x", "+", "u"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"x", "*", "u"}], ")"}]}], "+", 
    RowBox[{"2", "*", "f4", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "*", "u"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"f5", "*", 
     RowBox[{"(", 
      RowBox[{"x", "+", "u"}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "*", "u"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"2", "*", "f6", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "*", "u"}], ")"}], "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f1xu", "[", 
    RowBox[{"x_", ",", "u_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"f0", "*", 
     RowBox[{"(", 
      RowBox[{"x", "+", "u"}], ")"}]}], "+", 
    RowBox[{"2", "*", "f1", "*", 
     RowBox[{"(", 
      RowBox[{"x", "*", "u"}], ")"}]}], "+", 
    RowBox[{"f2", "*", 
     RowBox[{"(", 
      RowBox[{"x", "+", "u"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"x", "*", "u"}], ")"}]}], "+", 
    RowBox[{"2", "*", "f3", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "*", "u"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"f4", "*", 
     RowBox[{"(", 
      RowBox[{"x", "+", "u"}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "*", "u"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{"2", "*", "f5", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "*", "u"}], ")"}], "^", "3"}]}], "+", 
    RowBox[{"f6", "*", 
     RowBox[{"(", 
      RowBox[{"x", "+", "u"}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "*", "u"}], ")"}], "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A2", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"gxu", "[", 
        RowBox[{"x", ",", "u"}], "]"}], "*", "y"}], "-", 
      RowBox[{
       RowBox[{"gux", "[", 
        RowBox[{"x", ",", "u"}], "]"}], "*", "v"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", "u"}], ")"}], "^", "3"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A1", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"hxu", "[", 
        RowBox[{"x", ",", "u"}], "]"}], "*", "y"}], "-", 
      RowBox[{
       RowBox[{"hux", "[", 
        RowBox[{"x", ",", "u"}], "]"}], "*", "v"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", "u"}], ")"}], "^", "3"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gxu", "[", 
    RowBox[{"x_", ",", "u_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"f0", "*", "4"}], "+", 
    RowBox[{"f1", "*", 
     RowBox[{"(", 
      RowBox[{"x", "+", 
       RowBox[{"3", "*", "u"}]}], ")"}]}], "+", 
    RowBox[{"f2", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "x", "*", "u"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"u", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"f3", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", "x", "*", 
        RowBox[{"u", "^", "2"}]}], "+", 
       RowBox[{"u", "^", "3"}]}], ")"}]}], "+", 
    RowBox[{"f4", "*", 
     RowBox[{"(", 
      RowBox[{"4", "*", "x", "*", 
       RowBox[{"u", "^", "3"}]}], ")"}]}], "+", 
    RowBox[{"f5", "*", "x", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "*", 
        RowBox[{"u", "^", "3"}]}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"u", "^", "4"}]}]}], ")"}]}], "+", 
    RowBox[{"f6", "*", "2", "*", "x", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "*", 
        RowBox[{"u", "^", "4"}]}], "+", 
       RowBox[{"u", "^", "5"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gux", "[", 
    RowBox[{"x_", ",", "u_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"f0", "*", "4"}], "+", 
    RowBox[{"f1", "*", 
     RowBox[{"(", 
      RowBox[{"u", "+", 
       RowBox[{"3", "*", "x"}]}], ")"}]}], "+", 
    RowBox[{"f2", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "u", "*", "x"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"f3", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", "u", "*", 
        RowBox[{"x", "^", "2"}]}], "+", 
       RowBox[{"x", "^", "3"}]}], ")"}]}], "+", 
    RowBox[{"f4", "*", 
     RowBox[{"(", 
      RowBox[{"4", "*", "u", "*", 
       RowBox[{"x", "^", "3"}]}], ")"}]}], "+", 
    RowBox[{"f5", "*", "u", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "*", 
        RowBox[{"x", "^", "3"}]}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"x", "^", "4"}]}]}], ")"}]}], "+", 
    RowBox[{"f6", "*", "2", "*", "u", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "*", 
        RowBox[{"x", "^", "4"}]}], "+", 
       RowBox[{"x", "^", "5"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"hxu", "[", 
    RowBox[{"x_", ",", "u_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"f0", "*", "2", "*", 
     RowBox[{"(", 
      RowBox[{"x", "+", "u"}], ")"}]}], "+", 
    RowBox[{"f1", "*", "u", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", "x"}], "+", "u"}], ")"}]}], "+", 
    RowBox[{"f2", "*", "4", "*", "x", "*", 
     RowBox[{"u", "^", "2"}]}], "+", 
    RowBox[{"f3", "*", "x", "*", 
     RowBox[{"u", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{"x", "+", 
       RowBox[{"3", "*", "u"}]}], ")"}]}], "+", 
    RowBox[{"f4", "*", "2", "*", "x", "*", 
     RowBox[{"u", "^", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{"x", "+", "u"}], ")"}]}], "+", 
    RowBox[{"f5", "*", "x", "*", 
     RowBox[{"u", "^", "4"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", "x"}], "+", "u"}], ")"}]}], "+", 
    RowBox[{"f6", "*", "4", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"u", "^", "5"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"hux", "[", 
    RowBox[{"x_", ",", "u_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"f0", "*", "2", "*", 
     RowBox[{"(", 
      RowBox[{"u", "+", "x"}], ")"}]}], "+", 
    RowBox[{"f1", "*", "x", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", "u"}], "+", "x"}], ")"}]}], "+", 
    RowBox[{"f2", "*", "4", "*", "u", "*", 
     RowBox[{"x", "^", "2"}]}], "+", 
    RowBox[{"f3", "*", "u", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{"u", "+", 
       RowBox[{"3", "*", "x"}]}], ")"}]}], "+", 
    RowBox[{"f4", "*", "2", "*", "u", "*", 
     RowBox[{"x", "^", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{"u", "+", "x"}], ")"}]}], "+", 
    RowBox[{"f5", "*", "u", "*", 
     RowBox[{"x", "^", "4"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", "u"}], "+", "x"}], ")"}]}], "+", 
    RowBox[{"f6", "*", "4", "*", 
     RowBox[{"u", "^", "2"}], "*", 
     RowBox[{"x", "^", "5"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"A0", "[", 
    RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"A5", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], "^", "2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6870938435389576`*^9, 3.687093875500786*^9}, {
  3.687093915349065*^9, 3.6870939241565685`*^9}, {3.6870939623597536`*^9, 
  3.6870940083403835`*^9}, {3.6872073496576543`*^9, 3.687207352342808*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Embedintojacobian", "[", 
   RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"A0", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A1", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A2", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A3", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A4", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A5", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A6", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A7", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A8", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A9", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A10", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A11", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A12", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A13", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A14", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A15", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6870940308066688`*^9, 3.6870941020497437`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Embedintokummer", "[", 
   RowBox[{"x_", ",", "y_", ",", "u_", ",", "v_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"A14", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A13", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A12", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
    RowBox[{"A5", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6872251537559905`*^9, 3.6872251699099145`*^9}, {
  3.687225236214707*^9, 3.6872252565888724`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Suminkummer1", "[", 
    RowBox[{
    "x_", ",", "y_", ",", "u_", ",", "v_", ",", "X_", ",", "Y_", ",", "U_", 
     ",", "V_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"myphi11", "[", 
      RowBox[{
       RowBox[{"A0", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A0", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}], ",", 
     RowBox[{"myphi12", "[", 
      RowBox[{
       RowBox[{"A0", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A0", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}], ",", 
     RowBox[{"myphi13", "[", 
      RowBox[{
       RowBox[{"A0", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A0", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}], ",", 
     RowBox[{"myphi14", "[", 
      RowBox[{
       RowBox[{"A0", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A0", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Suminkummer2", "[", 
    RowBox[{
    "x_", ",", "y_", ",", "u_", ",", "v_", ",", "X_", ",", "Y_", ",", "U_", 
     ",", "V_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"myphi21", "[", 
      RowBox[{
       RowBox[{"A0", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A0", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}], ",", 
     RowBox[{"myphi22", "[", 
      RowBox[{
       RowBox[{"A0", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A0", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}], ",", 
     RowBox[{"myphi23", "[", 
      RowBox[{
       RowBox[{"A0", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A0", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}], ",", 
     RowBox[{"myphi24", "[", 
      RowBox[{
       RowBox[{"A0", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A0", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Suminkummer3", "[", 
    RowBox[{
    "x_", ",", "y_", ",", "u_", ",", "v_", ",", "X_", ",", "Y_", ",", "U_", 
     ",", "V_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"myphi31", "[", 
      RowBox[{
       RowBox[{"A0", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A0", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}], ",", 
     RowBox[{"myphi32", "[", 
      RowBox[{
       RowBox[{"A0", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A0", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}], ",", 
     RowBox[{"myphi33", "[", 
      RowBox[{
       RowBox[{"A0", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A0", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}], ",", 
     RowBox[{"myphi34", "[", 
      RowBox[{
       RowBox[{"A0", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
       RowBox[{"A0", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A1", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A6", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A7", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A8", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A9", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A10", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A11", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A12", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A13", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A14", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
       RowBox[{"A15", "[", 
        RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Suminkummer4", "[", 
   RowBox[{
   "x_", ",", "y_", ",", "u_", ",", "v_", ",", "X_", ",", "Y_", ",", "U_", 
    ",", "V_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"myphi41", "[", 
     RowBox[{
      RowBox[{"A0", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A1", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A2", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A3", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A4", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A5", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A6", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A7", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A8", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A9", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A10", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A11", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A12", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A13", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A14", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A15", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A0", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A1", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A2", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A3", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A4", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A5", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A6", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A7", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A8", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A9", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A10", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A11", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A12", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A13", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A14", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A15", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}], ",", 
    RowBox[{"myphi42", "[", 
     RowBox[{
      RowBox[{"A0", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A1", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A2", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A3", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A4", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A5", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A6", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A7", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A8", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A9", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A10", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A11", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A12", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A13", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A14", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A15", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A0", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A1", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A2", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A3", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A4", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A5", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A6", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A7", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A8", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A9", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A10", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A11", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A12", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A13", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A14", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A15", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}], ",", 
    RowBox[{"myphi43", "[", 
     RowBox[{
      RowBox[{"A0", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A1", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A2", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A3", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A4", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A5", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A6", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A7", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A8", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A9", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A10", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A11", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A12", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A13", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A14", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A15", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A0", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A1", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A2", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A3", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A4", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A5", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A6", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A7", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A8", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A9", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A10", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A11", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A12", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A13", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A14", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A15", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}], ",", 
    RowBox[{"myphi44", "[", 
     RowBox[{
      RowBox[{"A0", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A1", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A2", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A3", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A4", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A5", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A6", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A7", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A8", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A9", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A10", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A11", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A12", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A13", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A14", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A15", "[", 
       RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], ",", 
      RowBox[{"A0", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A1", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A2", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A3", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A4", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A5", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A6", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A7", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A8", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A9", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A10", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A11", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A12", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A13", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A14", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}], ",", 
      RowBox[{"A15", "[", 
       RowBox[{"X", ",", "Y", ",", "U", ",", "V"}], "]"}]}], "]"}]}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{{3.6872054266606655`*^9, 3.687205610741194*^9}, {
  3.687223898515195*^9, 3.6872239493621035`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LA", ":", " ", 
   RowBox[{
    RowBox[{
    "Pardon", " ", "the", " ", "naming", " ", "below", " ", "and", " ", "the",
      " ", "random", " ", "capitalization", " ", 
     RowBox[{"above", " ", "--"}]}], "-", " ", 
    RowBox[{
    "originally", " ", "I", " ", "took", " ", "the", " ", "limits", " ", 
     "incorrectly", " ", "and", " ", "got", " ", "slightly", " ", "incorrect",
      " ", 
     RowBox[{"formulas", "!"}], " ", "I", " ", "leave", " ", "these", " ", 
     "names", " ", "as", " ", "a", " ", "warning", " ", "that", " ", "one", 
     " ", "should", " ", "be", " ", "careful", " ", 
     RowBox[{"(", 
      RowBox[{
      "or", " ", "at", " ", "least", " ", "more", " ", "careful", " ", "than",
        " ", "I", " ", "was"}], ")"}], " ", "when", " ", "embedding", " ", 
     "with", " ", "the", " ", "point", " ", "at", " ", 
     RowBox[{"infinity", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7328761565229406`*^9, 3.732876237580683*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fixedsuminkummer1", "[", 
    RowBox[{"x_", ",", "y_", ",", "X_", ",", "Y_"}], "]"}], ":=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Suminkummer1", "[", 
        RowBox[{
        "x", ",", "y", ",", "u", ",", "v", ",", "X", ",", "Y", ",", "u", ",", 
         "v"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"v", "\[Rule]", 
         RowBox[{"u", "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "2"}], ")"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "Infinity", ",", 
        RowBox[{"-", "4"}]}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"fixedsuminkummer2", "[", 
    RowBox[{"x_", ",", "y_", ",", "X_", ",", "Y_"}], "]"}], ":=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Suminkummer2", "[", 
        RowBox[{
        "x", ",", "y", ",", "u", ",", "v", ",", "X", ",", "Y", ",", "u", ",", 
         "v"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"v", "\[Rule]", 
         RowBox[{"u", "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "2"}], ")"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "Infinity", ",", 
        RowBox[{"-", "4"}]}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"fixedsuminkummer3", "[", 
    RowBox[{"x_", ",", "y_", ",", "X_", ",", "Y_"}], "]"}], ":=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Suminkummer3", "[", 
        RowBox[{
        "x", ",", "y", ",", "u", ",", "v", ",", "X", ",", "Y", ",", "u", ",", 
         "v"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"v", "\[Rule]", 
         RowBox[{"u", "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "2"}], ")"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "Infinity", ",", 
        RowBox[{"-", "4"}]}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"fixedsuminkummer4", "[", 
    RowBox[{"x_", ",", "y_", ",", "X_", ",", "Y_"}], "]"}], ":=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Suminkummer4", "[", 
        RowBox[{
        "x", ",", "y", ",", "u", ",", "v", ",", "X", ",", "Y", ",", "u", ",", 
         "v"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"v", "\[Rule]", 
         RowBox[{"u", "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "2"}], ")"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "Infinity", ",", 
        RowBox[{"-", "4"}]}], "}"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6872265460396247`*^9, 3.687226604470967*^9}, {
  3.6872266526197205`*^9, 3.687226662362278*^9}, {3.6872267872204194`*^9, 
  3.6872267936687884`*^9}, {3.6949054966746473`*^9, 3.694905499745823*^9}, {
  3.694905542757283*^9, 3.694905554328945*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "^", "5"}], "+", 
   RowBox[{"C2", "*", 
    RowBox[{"a", "^", "3"}]}], "+", 
   RowBox[{"C3", "*", 
    RowBox[{"a", "^", "2"}]}], "+", 
   RowBox[{"C4", "*", "a"}], "+", "C5"}]}]], "Input",
 CellChangeTimes->{{3.6921544864175515`*^9, 3.692154494000985*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"LA", ":", " ", 
    RowBox[{"Below", " ", "I", " ", "compare", " ", 
     RowBox[{"Yoshitomi", "'"}], "s", " ", "formula", " ", "for", " ", 
     "doubling", " ", "in", " ", "terms", " ", "of", " ", "the", " ", "theta",
      " ", "function", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "with", " ", "divisor", " ", "the", " ", "theta", " ", "divisor"}], 
       ",", " ", 
       RowBox[{"untranslated", "!"}]}], ")"}], " ", "with", " ", "the", " ", 
     "algebraic", " ", "formulas", " ", 
     RowBox[{"I", "'"}], "ve", " ", 
     RowBox[{"used", ".", " ", "Since"}], " ", "they", " ", "agree"}]}], ",", 
   " ", 
   RowBox[{
    RowBox[{
    "the", " ", "canonical", " ", "local", " ", "height", " ", "calculation", 
     " ", "I", " ", "do", " ", "for", " ", "the", " ", "height", " ", "at", 
     " ", "infinity", " ", "is", " ", 
     RowBox[{"OK", ".", " ", "The"}], " ", "notation", " ", "below", " ", 
     "is", " ", "as", " ", "in", " ", 
     RowBox[{"Yoshitomi", "'"}], "s", " ", 
     RowBox[{"paper", " ", "--"}]}], "-", " ", 
    RowBox[{
    "the", " ", "pijk", " ", "are", " ", "certain", " ", "derivatives", " ", 
     "of", " ", "a", " ", "generalization", " ", "of", " ", "the", " ", 
     "Weierstrass", " ", "p"}], "-", 
    RowBox[{
     RowBox[{"function", ".", " ", "See"}], " ", 
     RowBox[{"Yoshitomi", "'"}], "s", " ", "paper", " ", "for", " ", 
     RowBox[{"details", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.732876310855012*^9, 3.7328764103051863`*^9}, {
  3.7328769477577324`*^9, 3.732876979659788*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Psi", "[", 
   RowBox[{"X_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"4", 
    RowBox[{"X", "^", "3"}], "*", "x", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "X"}], "+", "x"}], ")"}]}], "+", 
   RowBox[{"4", "C2", "*", 
    RowBox[{"X", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{"X", "+", 
      RowBox[{"3", "x"}]}], ")"}]}], "+", 
   RowBox[{"8", "C3", "*", "X", "*", 
    RowBox[{"(", 
     RowBox[{"X", "+", "x"}], ")"}]}], "+", 
   RowBox[{"4", "C4", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "X"}], "+", "x"}], ")"}]}], "+", 
   RowBox[{"16", "C5"}]}]}]], "Input",
 CellChangeTimes->{{3.727467279339508*^9, 3.7274673305934396`*^9}, {
   3.7274673765740695`*^9, 3.727467378768195*^9}, 3.727823914874528*^9, {
   3.727823968863616*^9, 3.7278240004604235`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p111", "[", 
    RowBox[{"X_", ",", "Y_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"y", "*", 
       RowBox[{"Psi", "[", 
        RowBox[{"X", ",", "x"}], "]"}]}], "-", 
      RowBox[{"Y", "*", 
       RowBox[{"Psi", "[", 
        RowBox[{"x", ",", "X"}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"X", "-", "x"}], ")"}], "^", "3"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p12", "[", 
    RowBox[{"X_", ",", "Y_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "x"}], "*", "X"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p122", "[", 
    RowBox[{"X_", ",", "Y_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"2", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"X", "*", "y"}], "-", 
       RowBox[{"x", "*", "Y"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"X", "-", "x"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p22", "[", 
    RowBox[{"X_", ",", "Y_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"X", "+", "x"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p112", "[", 
    RowBox[{"X_", ",", "Y_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "^", "2"}], "*", "y"}], "-", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "*", "Y"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"X", "-", "x"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"yoshitomiRHS", "[", 
    RowBox[{"X_", ",", "Y_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p111", "[", 
       RowBox[{"X", ",", "Y", ",", "x", ",", "y"}], "]"}], " ", "-", 
      RowBox[{
       RowBox[{"p12", "[", 
        RowBox[{"X", ",", "Y", ",", "x", ",", "y"}], "]"}], "*", 
       RowBox[{"p122", "[", 
        RowBox[{"X", ",", "Y", ",", "x", ",", "y"}], "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"p22", "[", 
        RowBox[{"X", ",", "Y", ",", "x", ",", "y"}], "]"}], " ", "*", " ", 
       RowBox[{"p112", "[", 
        RowBox[{"X", ",", "Y", ",", "x", ",", "y"}], "]"}]}]}], ")"}], "^", 
    "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7274673370328083`*^9, 3.72746734528528*^9}, {
  3.727467390659875*^9, 3.727467493630765*^9}, {3.7274686628676414`*^9, 
  3.7274686707910943`*^9}, {3.727468746903448*^9, 3.7274689283828278`*^9}, {
  3.727468968740136*^9, 3.7274689753525143`*^9}, {3.727470214972352*^9, 
  3.7274702414349303`*^9}, {3.7274752786355467`*^9, 3.727475282967652*^9}, {
  3.727475447741514*^9, 3.7274754571377316`*^9}, {3.727824027994998*^9, 
  3.727824088308448*^9}, {3.728665299381353*^9, 3.7286653336623135`*^9}, {
  3.732876433830028*^9, 3.7328764467936506`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"normalizedfixedsuminkummer1", "[", 
   RowBox[{"x_", ",", "y_", ",", "X_", ",", "Y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"fixedsuminkummer1", "[", 
    RowBox[{"x", ",", "y", ",", "X", ",", "Y"}], "]"}], "/", 
   RowBox[{
    RowBox[{"fixedsuminkummer1", "[", 
     RowBox[{"x", ",", "y", ",", "X", ",", "Y"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.73287654900503*^9, 3.7328765674442625`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"LA", ":", " ", 
     RowBox[{"Here", " ", "we", " ", "check", " ", "whether", " ", 
      RowBox[{"(", 
       RowBox[{"2", "R"}], ")"}], "_", 
      RowBox[{"1", "/", "R_"}], "1"}]}], " ", "=", " ", 
    RowBox[{
    "the", " ", "Yoshitomi", " ", "formula", " ", "in", " ", "terms", " ", 
     "of", " ", "theta", " ", "functions"}]}], ",", " ", 
   RowBox[{
    RowBox[{"where", " ", "on", " ", "the", " ", "left"}], "-", 
    RowBox[{
    "hand", " ", "side", " ", "I", " ", "have", " ", "used", " ", "the", " ", 
     "Flynn", " ", "formulas", " ", "for", " ", 
     RowBox[{"doubling", ".", " ", "Note"}], " ", "that"}]}], ",", " ", 
   RowBox[{
   "since", " ", "I", " ", "normalized", " ", "in", " ", "the", " ", 
    "formula", " ", "above"}], ",", " ", 
   RowBox[{
    RowBox[{"R_", "1"}], " ", "=", " ", "1."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7328771388424683`*^9, 3.732877192428562*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"kummerdouble", "@@", 
       RowBox[{"normalizedfixedsuminkummer1", "[", 
        RowBox[{"x", ",", "y", ",", "X", ",", "Y"}], "]"}]}], ")"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "-", 
    RowBox[{"yoshitomiRHS", "[", 
     RowBox[{"x", ",", "y", ",", "X", ",", "Y"}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y", "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"f", "[", "x", "]"}], "]"}]}], ",", 
     RowBox[{"Y", "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"f", "[", "X", "]"}], "]"}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7328765696594667`*^9, 3.7328765969595146`*^9}, {
  3.732876996024217*^9, 3.7328769982706213`*^9}, {3.732877094850391*^9, 
  3.7328771344900603`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7328769906110077`*^9, 3.7328769999866242`*^9}, 
   3.7328771013088017`*^9, {3.732877132040856*^9, 3.7328771348176613`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LA", ":", " ", 
   RowBox[{"Phew", "!"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7328771952989674`*^9, 3.732877212755398*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LA", ":", " ", 
   RowBox[{
   "Now", " ", "we", " ", "compute", " ", "the", " ", "minimizer", " ", "of", 
    " ", "the", " ", "bound", " ", "gotten", " ", "on", " ", "large", " ", 
    RowBox[{"points", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.732876675318452*^9, 3.7328766903568783`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kabatianskylevenshteinbase", "[", "x_", "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "x"}], ")"}]}], ")"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "x"}], ")"}]}], ")"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "x"}], ")"}]}], ")"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "x"}], ")"}]}], ")"}], "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"LA", ":", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "above", " ", "is", " ", "the", " ", "base", " ", "of", " ", 
      "the", " ", "exponential", " ", "bound", " ", "given", " ", "by", " ", 
      "Kabatiansky"}], "-", 
     RowBox[{
      RowBox[{"Levenshtein", ".", " ", "That"}], " ", "is", " ", "to", " ", 
      "say"}]}]}], ",", " ", 
   RowBox[{
   "the", " ", "size", " ", "of", " ", "a", " ", "subset", " ", "S", " ", 
    "of", " ", 
    RowBox[{"S", "^", "n"}], " ", "with", " ", "the", " ", "property", " ", 
    "that"}], ",", " ", 
   RowBox[{
   "for", " ", "all", " ", "distinct", " ", "v", " ", "and", " ", "w", " ", 
    "in", " ", "S"}], ",", " ", 
   RowBox[{
    RowBox[{"cos", 
     RowBox[{"(", 
      RowBox[{"angle", " ", "between", " ", "v", " ", "and", " ", "w"}], 
      ")"}]}], " ", "\[LessEqual]", " ", 
    RowBox[{"\[Alpha]", " ", "is", " ", "at", " ", 
     RowBox[{"most", ":", " ", 
      RowBox[{
       RowBox[{"kabatianskylevenshteinbase", "[", 
        RowBox[{"Sin", "[", 
         RowBox[{"ArcCos", "[", "\[Alpha]", "]"}], "]"}], "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"n", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"o", 
             RowBox[{"(", "1", ")"}]}]}], ")"}], "."}]}]}]}]}]}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7328772188238087`*^9, 3.7328773743560815`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"LA", ":", " ", 
    RowBox[{
    "Here", " ", "we", " ", "just", " ", "minimize", " ", "the", " ", "bound",
      " ", "in", " ", "the", " ", 
     RowBox[{"paper", ".", " ", "The"}], " ", "lower", " ", "bound", " ", 
     RowBox[{"1", "/", "4"}], " ", "for", " ", "a", " ", "is", " ", "so", " ",
      "that", " ", "the", " ", "arccosine", " ", "in", " ", "the", " ", 
     "second", " ", "term", " ", "is", " ", "of", " ", "something", " ", "at",
      " ", "most", " ", "1"}]}], ",", " ", 
   RowBox[{"and", " ", "the", " ", "upper", " ", "bound", " ", 
    RowBox[{"1", "/", "2"}], " ", "is", " ", "so", " ", "that", " ", "it", 
    " ", "is", " ", "at", " ", "least", " ", "0.", " ", "Note", " ", "that", 
    " ", "this", " ", "bound", " ", "can", " ", "only", " ", "be", " ", 
    "used", " ", "in", " ", "sufficiently", " ", "large", " ", "genus"}], ",",
    " ", 
   RowBox[{
    RowBox[{"since", " ", 
     RowBox[{"Vojta", "'"}], "s", " ", "method", " ", "requires", " ", "a"}], 
    " ", ">", " ", 
    RowBox[{"1", "/", 
     RowBox[{
      RowBox[{"Sqrt", "[", "g", "]"}], "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7328773831700974`*^9, 3.7328774652574415`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NMinimize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"kabatianskylevenshteinbase", "[", 
       RowBox[{"Sin", "[", 
        RowBox[{"ArcCos", "[", "a", "]"}], "]"}], "]"}], 
      RowBox[{"kabatianskylevenshteinbase", "[", 
       RowBox[{"Sin", "[", 
        RowBox[{"ArcCos", "[", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", "a"}]}], ")"}]}], "]"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"1", "/", "4"}], "\[LessEqual]", "a", "\[LessEqual]", 
      RowBox[{"1", "/", "2"}]}]}], "}"}], ",", "a"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.3103554759344533`", ",", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", "0.48176680368972674`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.732877395540919*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"LA", ":", " ", "Finally"}], ",", " ", 
   RowBox[{"I", " ", "suggest", " ", "the", " ", "reader", " ", "play", " ", 
    RowBox[{"around", "!"}], " ", "Here"}], ",", " ", 
   RowBox[{"for", " ", "example"}], ",", " ", 
   RowBox[{"are", ":", " ", 
    RowBox[{
    "the", " ", "formula", " ", "for", " ", "the", " ", "embedding", " ", 
     "of", " ", "the", " ", "curve", " ", "into", " ", "the", " ", "Kummer", 
     " ", "surface"}]}], ",", " ", 
   RowBox[{
   "the", " ", "formula", " ", "for", " ", "the", " ", "doubling", " ", "of", 
    " ", "a", " ", "point", " ", "on", " ", "the", " ", "curve"}], ",", " ", 
   RowBox[{"inside", " ", "the", " ", "Kummer", " ", "surface"}], ",", " ", 
   RowBox[{
   "and", " ", "the", " ", "formula", " ", "for", " ", "the", " ", "sum", " ",
     "of", " ", "two", " ", "points", " ", "in", " ", "the", " ", "Kummer", 
    " ", 
    RowBox[{"surface", ".", " ", "All"}], " ", "these", " ", "were", " ", 
    "mentioned", " ", "in", " ", "the", " ", 
    RowBox[{"paper", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7328774830258727`*^9, 3.7328775625080123`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LA", ":", " ", 
   RowBox[{
    RowBox[{"One", " ", "first", " ", "embeds", " ", 
     RowBox[{"(", 
      RowBox[{"x", ",", "y"}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{"u", ",", "v"}], ")"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"(", 
      RowBox[{"\\", "infty"}], ")"}], " ", "into", " ", "the", " ", 
     RowBox[{"Kummer", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.732877725512698*^9, 3.73287776053476*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Embedintokummer", "[", 
  RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}]], "Input",
 CellChangeTimes->{{3.7328775667512197`*^9, 3.7328775739428325`*^9}, {
  3.732877720302289*^9, 3.7328777208014903`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"u", "+", "x"}], ",", 
   RowBox[{"u", " ", "x"}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "C5"}], "+", 
     RowBox[{"2", " ", "C3", " ", "u", " ", "x"}], "+", 
     RowBox[{"C4", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "x"}], ")"}]}], "+", 
     RowBox[{"C2", " ", "u", " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "x"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "x"}], ")"}]}], "-", 
     RowBox[{"2", " ", "v", " ", "y"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "x"}], ")"}], "2"]]}], "}"}]], "Output",
 CellChangeTimes->{3.732877721768692*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LA", ":", " ", 
   RowBox[{"And", " ", "then", " ", "takes", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", ",", "v"}], ")"}], "\\", "to", " ", "\\", 
     RowBox[{"infty", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.732877746369935*^9, 3.732877758069956*^9}, {
  3.732877810345648*^9, 3.732877826694476*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SeriesCoefficient", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Embedintokummer", "[", 
     RowBox[{"x", ",", "y", ",", "u", ",", "v"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"v", "\[Rule]", 
      RowBox[{"u", "^", 
       RowBox[{"(", 
        RowBox[{"5", "/", "2"}], ")"}]}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "Infinity", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.732877764091566*^9, 3.732877801734432*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "x", ",", 
   SuperscriptBox["x", "2"]}], "}"}]], "Output",
 CellChangeTimes->{3.7328778021400332`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"LA", ":", " ", "Next"}], ",", " ", 
   RowBox[{
   "here", " ", "is", " ", "the", " ", "formula", " ", "for", " ", "the", " ",
     "sum", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "for", " ", "the", " ", "formula", " ", "for", " ", "the", " ", 
       "difference"}], ",", " ", 
      RowBox[{
       RowBox[{"switch", " ", "y", " ", "with"}], " ", "-", 
       RowBox[{"y", "!"}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7328778302200823`*^9, 3.7328778466313114`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fixedsuminkummer1", "[", 
  RowBox[{"x", ",", "y", ",", "X", ",", "Y"}], "]"}]], "Input",
 CellChangeTimes->{{3.7328778488309155`*^9, 3.73287785154532*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", "-", "X"}], ")"}], "2"], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "-", "X"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x", "+", "X"}], ")"}]}], ",", 
   RowBox[{"x", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "-", "X"}], ")"}], "2"], " ", "X"}], ",", 
   RowBox[{
    RowBox[{"2", " ", "C5"}], "+", 
    RowBox[{"C4", " ", 
     RowBox[{"(", 
      RowBox[{"x", "+", "X"}], ")"}]}], "+", 
    RowBox[{"x", " ", "X", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "C3"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "+", "X"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"C2", "+", 
          RowBox[{"x", " ", "X"}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"2", " ", "y", " ", "Y"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7328778530273223`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"LA", ":", " ", 
     RowBox[{
      RowBox[{"Here", " ", "is", " ", "another", " ", 
       RowBox[{"normalization", ".", " ", "The"}], " ", "reason", " ", "for", 
       " ", "the", " ", "four", " ", "different", " ", "sum", " ", 
       "functions", " ", "is", " ", "that", " ", "if", " ", 
       RowBox[{"(", 
        RowBox[{"x", ",", "y"}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{"X", ",", "Y"}], ")"}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"\\", "infty"}], ")"}], " ", "lies", " ", "on", " ", "a", " ",
        "certain", " ", "divisor", " ", "there", " ", "is", " ", "a", " ", 
       "problem", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"e", ".", "g", ".", " ", "if"}], " ", "the", " ", "two", 
          " ", "points", " ", "coincide"}], ")"}], ".", " ", "One"}], " ", 
       "of", " ", "the", " ", "four", " ", "always", " ", "gives", " ", "a", 
       " ", "good", " ", 
       RowBox[{"answer", ".", " ", "For"}], " ", "example"}]}]}], ",", " ", 
    RowBox[{
    "if", " ", "the", " ", "two", " ", "points", " ", "coincide", " ", "the", 
     " ", "fourth", " ", "is", " ", "the", " ", "only", " ", "one", " ", 
     "that", " ", 
     RowBox[{"works", "."}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.732877872808157*^9, 3.732877944412283*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"fixedsuminkummer1", "[", 
    RowBox[{"x", ",", "y", ",", "X", ",", "Y"}], "]"}], "/", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"X", "-", "x"}], ")"}], "^", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7328778558665276`*^9, 3.7328778696881514`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"x", "+", "X"}], ",", 
   RowBox[{"x", " ", "X"}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "C5"}], "+", 
     RowBox[{"C4", " ", 
      RowBox[{"(", 
       RowBox[{"x", "+", "X"}], ")"}]}], "+", 
     RowBox[{"x", " ", "X", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "C3"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", "X"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"C2", "+", 
           RowBox[{"x", " ", "X"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", "y", " ", "Y"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "-", "X"}], ")"}], "2"]]}], "}"}]], "Output",
 CellChangeTimes->{{3.7328778615917377`*^9, 3.7328778700781527`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"LA", ":", " ", "Finally"}], ",", " ", 
   RowBox[{
   "here", " ", "is", " ", "the", " ", "formula", " ", "for", " ", "doubling",
     " ", "a", " ", "point", " ", "on", " ", "the", " ", "curve", " ", "in", 
    " ", "the", " ", 
    RowBox[{"Kummer", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7328779472514877`*^9, 3.732877962133914*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"kummerdouble", "[", 
   RowBox[{"0", ",", "1", ",", "x", ",", 
    RowBox[{"x", "^", "2"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7328779634755163`*^9, 3.732877975456338*^9}, {
  3.7328780074363937`*^9, 3.7328780090587964`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"4", " ", "C5"}], "+", 
    RowBox[{"4", " ", "C4", " ", "x"}], "+", 
    RowBox[{"4", " ", "C3", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{"4", " ", "C2", " ", 
     SuperscriptBox["x", "3"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["x", "5"]}]}], ",", 
   RowBox[{
    RowBox[{"8", " ", "C5", " ", "x"}], "+", 
    RowBox[{"8", " ", "C4", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{"8", " ", "C3", " ", 
     SuperscriptBox["x", "3"]}], "+", 
    RowBox[{"8", " ", "C2", " ", 
     SuperscriptBox["x", "4"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["x", "6"]}]}], ",", 
   RowBox[{
    RowBox[{"4", " ", "C5", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{"4", " ", "C4", " ", 
     SuperscriptBox["x", "3"]}], "+", 
    RowBox[{"4", " ", "C3", " ", 
     SuperscriptBox["x", "4"]}], "+", 
    RowBox[{"4", " ", "C2", " ", 
     SuperscriptBox["x", "5"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["x", "7"]}]}], ",", 
   RowBox[{
    SuperscriptBox["C4", "2"], "-", 
    RowBox[{"4", " ", "C3", " ", "C5"}], "-", 
    RowBox[{"8", " ", "C2", " ", "C5", " ", "x"}], "-", 
    RowBox[{"2", " ", "C2", " ", "C4", " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"24", " ", "C5", " ", 
     SuperscriptBox["x", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["C2", "2"], " ", 
     SuperscriptBox["x", "4"]}], "-", 
    RowBox[{"14", " ", "C4", " ", 
     SuperscriptBox["x", "4"]}], "-", 
    RowBox[{"8", " ", "C3", " ", 
     SuperscriptBox["x", "5"]}], "-", 
    RowBox[{"2", " ", "C2", " ", 
     SuperscriptBox["x", "6"]}], "+", 
    SuperscriptBox["x", "8"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7328779759555387`*^9, 3.7328780093083973`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LA", ":", " ", 
   RowBox[{"This", " ", "is", " ", 
    RowBox[{
     RowBox[{"simply", " ", "[", 
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], ",", 
       RowBox[{"2", "x", " ", 
        RowBox[{"f", "[", "x", "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"x", "^", "2"}], " ", 
        RowBox[{"f", "[", "x", "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "'"}], "[", "x", "]"}], "^", "2"}]}], "]"}], "!"}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.73287798239835*^9, 3.7328780244404235`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"LA", ":", " ", 
    RowBox[{
     RowBox[{"We", "'"}], "d", " ", "might", " ", "as", " ", "well", " ", 
     "check", " ", "that", " ", 
     RowBox[{"e", ".", "g", ".", " ", "the"}], " ", "above", " ", "points", 
     " ", "satisfy", " ", "the", " ", "Kummer", " ", 
     RowBox[{"equation", "."}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.732878034174841*^9, 3.732878049774868*^9}, {
  3.732878092175742*^9, 3.732878094437746*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"kummerequation", "@@", 
   RowBox[{"Expand", "[", 
    RowBox[{"kummerdouble", "[", 
     RowBox[{"0", ",", "1", ",", "x", ",", 
      RowBox[{"x", "^", "2"}]}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.73287805100727*^9, 3.7328780652812953`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.732878060398487*^9, 3.7328780655308957`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"kummerequation", "@@", 
     RowBox[{"fixedsuminkummer1", "[", 
      RowBox[{"x", ",", "y", ",", "X", ",", "Y"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y", "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"f", "[", "x", "]"}], "]"}]}], ",", 
     RowBox[{"Y", "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"f", "[", "X", "]"}], "]"}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.732878095670149*^9, 3.732878155480654*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7328781068397684`*^9, 3.7328781557770543`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LA", ":", " ", 
   RowBox[{"Good", " ", 
    RowBox[{"news", "!"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.732878067371699*^9, 3.732878070632105*^9}}]
},
WindowSize->{624, 702},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"10.0 for Microsoft Windows (32-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 225960, 5592, 17432, "Input"],
Cell[226521, 5614, 41404, 1002, 3252, "Input"],
Cell[267928, 6618, 844, 19, 72, "Input"],
Cell[268775, 6639, 3647, 90, 312, "Input"],
Cell[272425, 6731, 599, 14, 92, "Input"],
Cell[273027, 6747, 11486, 376, 692, "Input"],
Cell[284516, 7125, 1637, 38, 152, "Input"],
Cell[286156, 7165, 639, 15, 72, "Input"],
Cell[286798, 7182, 49491, 1093, 3612, "Input"],
Cell[336292, 8277, 1011, 21, 152, "Input"],
Cell[337306, 8300, 2986, 81, 332, "Input"],
Cell[340295, 8383, 350, 10, 31, "Input"],
Cell[340648, 8395, 1624, 36, 212, "Input"],
Cell[342275, 8433, 843, 25, 52, "Input"],
Cell[343121, 8460, 3021, 85, 192, "Input"],
Cell[346145, 8547, 478, 11, 72, "Input"],
Cell[346626, 8560, 976, 23, 132, "Input"],
Cell[CellGroupData[{
Cell[347627, 8587, 846, 22, 72, "Input"],
Cell[348476, 8611, 174, 2, 31, "Output"]
}, Open  ]],
Cell[348665, 8616, 170, 4, 31, "Input"],
Cell[348838, 8622, 342, 7, 52, "Input"],
Cell[349183, 8631, 934, 32, 72, "Input"],
Cell[350120, 8665, 1448, 39, 192, "Input"],
Cell[351571, 8706, 1240, 25, 132, "Input"],
Cell[CellGroupData[{
Cell[352836, 8735, 645, 18, 92, "Input"],
Cell[353484, 8755, 210, 6, 31, "Output"]
}, Open  ]],
Cell[353709, 8764, 1167, 23, 172, "Input"],
Cell[354879, 8789, 478, 13, 52, "Input"],
Cell[CellGroupData[{
Cell[355382, 8806, 232, 4, 31, "Input"],
Cell[355617, 8812, 813, 25, 80, "Output"]
}, Open  ]],
Cell[356445, 8840, 369, 9, 31, "Input"],
Cell[CellGroupData[{
Cell[356839, 8853, 502, 14, 52, "Input"],
Cell[357344, 8869, 162, 4, 33, "Output"]
}, Open  ]],
Cell[357521, 8876, 550, 15, 52, "Input"],
Cell[CellGroupData[{
Cell[358096, 8895, 180, 3, 31, "Input"],
Cell[358279, 8900, 959, 32, 55, "Output"]
}, Open  ]],
Cell[359253, 8935, 1404, 32, 152, "Input"],
Cell[CellGroupData[{
Cell[360682, 8971, 319, 8, 31, "Input"],
Cell[361004, 8981, 807, 25, 49, "Output"]
}, Open  ]],
Cell[361826, 9009, 401, 9, 52, "Input"],
Cell[CellGroupData[{
Cell[362252, 9022, 288, 6, 31, "Input"],
Cell[362543, 9030, 1793, 51, 96, "Output"]
}, Open  ]],
Cell[364351, 9084, 584, 17, 31, "Input"],
Cell[364938, 9103, 514, 11, 72, "Input"],
Cell[CellGroupData[{
Cell[365477, 9118, 313, 7, 31, "Input"],
Cell[365793, 9127, 96, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[365926, 9133, 557, 15, 52, "Input"],
Cell[366486, 9150, 98, 1, 31, "Output"]
}, Open  ]],
Cell[366599, 9154, 196, 5, 31, "Input"]
}
]
*)

(* End of internal cache information *)

